Fit-NGP: Fitting Object Models to Neural Graphics Primitives

Accurate 3D object pose estimation is key to enabling many robotic applications that involve challenging object interactions. In this work, we show that the density field created by a state-of-the-art efficient radiance field reconstruction method is suitable for highly accurate and robust pose estimation for objects with known 3D models, even when they are very small and with challenging reflective surfaces. We present a fully automatic object pose estimation system based on a robot arm with a single wrist-mounted camera, which can scan a scene from scratch, detect and estimate the 6-Degrees of Freedom (DoF) poses of multiple objects within a couple of minutes of operation. Small objects such as bolts and nuts are estimated with accuracy on order of 1mm.

==> images/experimental_evaluation/quantitative/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pickle\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "ename": "FileNotFoundError",
     "evalue": "[Errno 2] No such file or directory: 'data/random_frames.pkl'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m/home/ialzugaray/code/fitngp/plots/plots.ipynb Cell 2\u001b[0m line \u001b[0;36m3\n\u001b[1;32m     <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W1sZmlsZQ%3D%3D?line=31'>32</a>\u001b[0m     rot_std_agg \u001b[39m=\u001b[39m np\u001b[39m.\u001b[39mstack(rot_std_agg)\n\u001b[1;32m     <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W1sZmlsZQ%3D%3D?line=32'>33</a>\u001b[0m     \u001b[39mreturn\u001b[39;00m {\u001b[39m\"\u001b[39m\u001b[39mnum_frames\u001b[39m\u001b[39m\"\u001b[39m: num_frames_agg,\u001b[39m\"\u001b[39m\u001b[39mtrans_mean\u001b[39m\u001b[39m\"\u001b[39m: trans_mean_agg,\u001b[39m\"\u001b[39m\u001b[39mtrans_median\u001b[39m\u001b[39m\"\u001b[39m: trans_median_agg,\u001b[39m\"\u001b[39m\u001b[39mtrans_std\u001b[39m\u001b[39m\"\u001b[39m: trans_std_agg,\u001b[39m\"\u001b[39m\u001b[39mrot_mean\u001b[39m\u001b[39m\"\u001b[39m: rot_mean_agg,\u001b[39m\"\u001b[39m\u001b[39mrot_median\u001b[39m\u001b[39m\"\u001b[39m: rot_median_agg,\u001b[39m\"\u001b[39m\u001b[39mrot_std\u001b[39m\u001b[39m\"\u001b[39m: rot_std_agg,}\n\u001b[0;32m---> <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W1sZmlsZQ%3D%3D?line=34'>35</a>\u001b[0m random_drop_exp \u001b[39m=\u001b[39m unpack_frame_experiment(\u001b[39m\"\u001b[39;49m\u001b[39mdata/random_frames.pkl\u001b[39;49m\u001b[39m\"\u001b[39;49m)\n",
      "\u001b[1;32m/home/ialzugaray/code/fitngp/plots/plots.ipynb Cell 2\u001b[0m line \u001b[0;36m2\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W1sZmlsZQ%3D%3D?line=0'>1</a>\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39munpack_frame_experiment\u001b[39m(filepath):\n\u001b[0;32m----> <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W1sZmlsZQ%3D%3D?line=1'>2</a>\u001b[0m     \u001b[39mwith\u001b[39;00m \u001b[39mopen\u001b[39;49m(filepath, \u001b[39m'\u001b[39;49m\u001b[39mrb\u001b[39;49m\u001b[39m'\u001b[39;49m) \u001b[39mas\u001b[39;00m f:\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W1sZmlsZQ%3D%3D?line=2'>3</a>\u001b[0m         data_dict \u001b[39m=\u001b[39m pickle\u001b[39m.\u001b[39mload(f)\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W1sZmlsZQ%3D%3D?line=4'>5</a>\u001b[0m     \u001b[39m# Dict  --> key: N_frames, [trans_mae, trans_median, trans_std, rot_mae, rot_median, rot_std] * 8\u001b[39;00m\n",
      "File \u001b[0;32m~/miniconda3/envs/fitngp/lib/python3.8/site-packages/IPython/core/interactiveshell.py:284\u001b[0m, in \u001b[0;36m_modified_open\u001b[0;34m(file, *args, **kwargs)\u001b[0m\n\u001b[1;32m    277\u001b[0m \u001b[39mif\u001b[39;00m file \u001b[39min\u001b[39;00m {\u001b[39m0\u001b[39m, \u001b[39m1\u001b[39m, \u001b[39m2\u001b[39m}:\n\u001b[1;32m    278\u001b[0m     \u001b[39mraise\u001b[39;00m \u001b[39mValueError\u001b[39;00m(\n\u001b[1;32m    279\u001b[0m         \u001b[39mf\u001b[39m\u001b[39m\"\u001b[39m\u001b[39mIPython won\u001b[39m\u001b[39m'\u001b[39m\u001b[39mt let you open fd=\u001b[39m\u001b[39m{\u001b[39;00mfile\u001b[39m}\u001b[39;00m\u001b[39m by default \u001b[39m\u001b[39m\"\u001b[39m\n\u001b[1;32m    280\u001b[0m         \u001b[39m\"\u001b[39m\u001b[39mas it is likely to crash IPython. If you know what you are doing, \u001b[39m\u001b[39m\"\u001b[39m\n\u001b[1;32m    281\u001b[0m         \u001b[39m\"\u001b[39m\u001b[39myou can use builtins\u001b[39m\u001b[39m'\u001b[39m\u001b[39m open.\u001b[39m\u001b[39m\"\u001b[39m\n\u001b[1;32m    282\u001b[0m     )\n\u001b[0;32m--> 284\u001b[0m \u001b[39mreturn\u001b[39;00m io_open(file, \u001b[39m*\u001b[39;49margs, \u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mkwargs)\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: 'data/random_frames.pkl'"
     ]
    }
   ],
   "source": [
    "def unpack_frame_experiment(filepath):\n",
    "    with open(filepath, 'rb') as f:\n",
    "        data_dict = pickle.load(f)\n",
    "\n",
    "    # Dict  --> key: N_frames, [trans_mae, trans_median, trans_std, rot_mae, rot_median, rot_std] * 8\n",
    "    num_frames_agg = []\n",
    "    trans_mean_agg = []\n",
    "    trans_median_agg = []\n",
    "    trans_std_agg = []\n",
    "    rot_mean_agg = []\n",
    "    rot_median_agg = []\n",
    "    rot_std_agg = []\n",
    "\n",
    "    for num_frames, data in data_dict.items():\n",
    "        data_frame = np.array(data)\n",
    "        trans_mean, trans_median, trans_std, rot_mean, rot_median, rot_std =  data_frame.T\n",
    "        num_frames_agg.append(num_frames)\n",
    "        trans_mean_agg.append(trans_mean)\n",
    "        trans_median_agg.append(trans_median)\n",
    "        trans_std_agg.append(trans_std)\n",
    "        rot_mean_agg.append(rot_mean)\n",
    "        rot_median_agg.append(rot_median)\n",
    "        rot_std_agg.append(rot_std)\n",
    "\n",
    "\n",
    "    num_frames_agg = np.stack(num_frames_agg)\n",
    "    trans_mean_agg = np.stack(trans_mean_agg)\n",
    "    trans_median_agg = np.stack(trans_median_agg)\n",
    "    trans_std_agg = np.stack(trans_std_agg)\n",
    "    rot_mean_agg = np.stack(rot_mean_agg)\n",
    "    rot_median_agg = np.stack(rot_median_agg)\n",
    "    rot_std_agg = np.stack(rot_std_agg)\n",
    "\n",
    "    argsortidx = np.argsort(num_frames_agg)\n",
    "    num_frames_agg = num_frames_agg[argsortidx]\n",
    "    trans_mean_agg = trans_mean_agg[argsortidx]\n",
    "    trans_median_agg = trans_median_agg[argsortidx]\n",
    "    trans_std_agg = trans_std_agg[argsortidx]\n",
    "    rot_mean_agg = rot_mean_agg[argsortidx]\n",
    "    rot_median_agg = rot_median_agg[argsortidx]\n",
    "    rot_std_agg = rot_std_agg[argsortidx]\n",
    "\n",
    "    return {\"num_frames\": num_frames_agg,\"trans_mean\": trans_mean_agg,\"trans_median\": trans_median_agg,\"trans_std\": trans_std_agg,\"rot_mean\": rot_mean_agg,\"rot_median\": rot_median_agg,\"rot_std\": rot_std_agg,}\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'random_drop_exp' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m/home/ialzugaray/code/fitngp/plots/plots.ipynb Cell 3\u001b[0m line \u001b[0;36m1\n\u001b[1;32m     <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W2sZmlsZQ%3D%3D?line=13'>14</a>\u001b[0m trans_max_error \u001b[39m=\u001b[39m\u001b[39mNone\u001b[39;00m\n\u001b[1;32m     <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W2sZmlsZQ%3D%3D?line=14'>15</a>\u001b[0m \u001b[39m# draw_boxplot(random_drop_exp[\"num_frames\"], 1000*random_drop_exp[\"trans_mean\"].T, \"Number of Views\", \"Average Translation Error (mm)\", ylim_max=trans_max_error)\u001b[39;00m\n\u001b[1;32m     <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W2sZmlsZQ%3D%3D?line=15'>16</a>\u001b[0m \u001b[39m# draw_boxplot(random_drop_exp[\"num_frames\"], random_drop_exp[\"rot_mean\"].T, \"Number of Views\", \"Average Rotation Error (deg)\")\u001b[39;00m\n\u001b[0;32m---> <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W2sZmlsZQ%3D%3D?line=16'>17</a>\u001b[0m draw_boxplot(random_drop_exp[\u001b[39m\"\u001b[39m\u001b[39mnum_frames\u001b[39m\u001b[39m\"\u001b[39m], \u001b[39m1000\u001b[39m\u001b[39m*\u001b[39mrandom_drop_exp[\u001b[39m\"\u001b[39m\u001b[39mtrans_median\u001b[39m\u001b[39m\"\u001b[39m]\u001b[39m.\u001b[39mT, \u001b[39m\"\u001b[39m\u001b[39mNumber of Views\u001b[39m\u001b[39m\"\u001b[39m, \u001b[39m\"\u001b[39m\u001b[39mMedian Translation Error (mm)\u001b[39m\u001b[39m\"\u001b[39m, ylim_max\u001b[39m=\u001b[39mtrans_max_error)\n\u001b[1;32m     <a href='vscode-notebook-cell:/home/ialzugaray/code/fitngp/plots/plots.ipynb#W2sZmlsZQ%3D%3D?line=17'>18</a>\u001b[0m draw_boxplot(random_drop_exp[\u001b[39m\"\u001b[39m\u001b[39mnum_frames\u001b[39m\u001b[39m\"\u001b[39m], random_drop_exp[\u001b[39m\"\u001b[39m\u001b[39mrot_median\u001b[39m\u001b[39m\"\u001b[39m]\u001b[39m.\u001b[39mT, \u001b[39m\"\u001b[39m\u001b[39mNumber of Views\u001b[39m\u001b[39m\"\u001b[39m, \u001b[39m\"\u001b[39m\u001b[39mMedian Rotation Error (deg)\u001b[39m\u001b[39m\"\u001b[39m)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'random_drop_exp' is not defined"
     ]
    }
   ],
   "source": [
    "def draw_boxplot(xdata,ydata,xlabel,ylabel,ylim_max=None):\n",
    "    height = 4\n",
    "    width = 8\n",
    "    fig, ax = plt.subplots(1,1, figsize=(width,height))\n",
    "    ax.grid(\"minor\")\n",
    "    ax.boxplot(ydata ,labels=xdata)\n",
    "    ax.set_title(ylabel)\n",
    "    # ax.set_ylabel(ylabel)\n",
    "    ax.set_xlabel(xlabel)\n",
    "    if ylim_max is not None:\n",
    "        ax.set_ylim(0,ylim_max)\n",
    "random_drop_exp = unpack_frame_experiment(\"data/random_frames.pkl\")\n",
    "\n",
    "trans_max_error =None\n",
    "# draw_boxplot(random_drop_exp[\"num_frames\"], 1000*random_drop_exp[\"trans_mean\"].T, \"Number of Views\", \"Average Translation Error (mm)\", ylim_max=trans_max_error)\n",
    "# draw_boxplot(random_drop_exp[\"num_frames\"], random_drop_exp[\"rot_mean\"].T, \"Number of Views\", \"Average Rotation Error (deg)\")\n",
    "draw_boxplot(random_drop_exp[\"num_frames\"], 1000*random_drop_exp[\"trans_median\"].T, \"Number of Views\", \"Median Translation Error (mm)\", ylim_max=trans_max_error)\n",
    "draw_boxplot(random_drop_exp[\"num_frames\"], random_drop_exp[\"rot_median\"].T, \"Number of Views\", \"Median Rotation Error (deg)\")\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApsAAAE7CAYAAACSZkoXAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAACImElEQVR4nO3deVgTV/cH8G/Ywg4qsqksKogLIqAiggIqWK17rVqXQmt93ZeqrdUuYBestqK2/mqtryLWta/iUq1V2krAtQpq3VBUcEERtcoustzfH3SmCUkgCQlJ4Hyeh6d1ZnLnzGRycjJz546AMcZACCGEEEKIBhhoOwBCCCGEENJ4UbFJCCGEEEI0hopNQgghhBCiMVRsEkIIIYQQjaFikxBCCCGEaAwVm4QQQgghRGOo2CSEEEIIIRpDxSYhhBBCCNEYKjYJIYQQQojGULHZSMTExEAgECAmJkbbodRLcnIyBAIBQkNDtR0KITpj8+bNEAgEiIqK0nYoGldSUoKFCxfC3d0dxsbGTWa7OdnZ2RAIBHBzc9N2KFrh5uYGgUCA7OxsbYdC1IiKzXriPhh1/W3evFnldWRnZyMmJqZebeiKmJiYRlMQK/JHVFPfY54rzgQCAXx9fSHvqbzHjx9v0l/sumjKlClYuXIl8vLy0K1bNwQFBcHT07PO13E/uMX/DA0NYWdnh7CwMGzYsAFVVVUNsAVN1w8//ACBQIA2bdootK/T09MhEAhgZGSE3NzcBoiQaIuRtgNoLDw8PGBvby93voODg8ptZ2dnY+nSpQgJCZH7C9/Ozg4dOnSAnZ2dyutpCEuXLgUAuQWnubk5OnToABcXlwaMSnVBQUHaDqFRUuSYV9SFCxewd+9ejBo1Sj3BEY159uwZdu7cCXNzc2RkZKBNmzZKt2FtbQ1vb28AQHl5ObKyspCcnIzk5GTs27cP+/fvh5ERffVpwpgxYzBnzhzcv38fIpEIYWFhtS6/detWAMCAAQPg6OgIAGjXrh1MTU1hbGys8XhJw6FPnJosWbJEq5d6Zs2ahVmzZmlt/erSs2dPZGRkaDsMhR0/flzbIZBaGBoaorKyEjExMRg5ciSdbdZxmZmZqKqqQpcuXVQqNAHA19cXycnJEtO2bNmCt956C7/88gvi4+MxZcoUNURLarK1tcXQoUOxe/dubN26tdZis7KyEjt37gQATJo0iZ/++++/azxO0vDoMjohpNHq3bs3XF1dcenSJezevVvb4ZA6lJaWAgDMzMzU2u6bb76J8ePHAwASExPV2jaRxBWOe/bsQVlZmdzlfv/9dzx8+BCWlpYYOXJkQ4VHtISKTS25c+cOpk6dirZt20IoFMLKygpt27bFyJEj+V97ABAaGsr/OhSJRBL9kcT7mcm7QUj8xoLS0lIsXrwYbdu2hZmZGTp06IBvv/2WX/bp06eYO3cuXF1dYWpqis6dO8vtM5ebm4tvv/0WAwcOhJubG0xNTdGsWTOEhITgxx9/lFqei49Ts28V1xm8rhuE7t69i+nTp8Pd3R1CoRB2dnYYNGgQDh8+LHN58f2Sn5+PefPmwcXFBUKhEO3bt8dnn32GiooKma9VN/H3ori4GEuWLIGnpydMTU357RWP9/Hjx5g1axbc3NxgbGwscea8vLwc3377LXr27Alra2tYWFjAx8cHX3zxBUpKSqTWXfOmgw0bNqBHjx6wsrJS6Gzf8OHDIRAIcODAAYnpFRUVfBviZyc4UVFRUn2WxadlZWUhKioKrVq1gpGREWJiYhQ+5hVhYmKCDz/8EEB1Fw5F++wpcpOGvH654tP37t2L3r17w9LSEg4ODoiMjJTomxYfHw9/f39YWFjA3t4e06ZNQ35+fq2xFRYWYv78+fznrm3btvjwww9lvu+cv//+Gx9++CG6dOkCCwsLWFlZoVevXnL7Mdb1HinqypUrmDRpElq3bg0TExM4ODjgtddew+nTpyWW4/Y39zmo+b6r42aRHj168Ouq6fbt21i+fDlCQ0PRpk0bCIVCtGzZEq+88goOHToksz3xXFVVVYU1a9agS5cuMDU1hYODAyZPnozHjx/LjUckEmHAgAGwtraGjY0NwsLCkJSUVOd21CcHPn36FDNmzEDr1q1hZmYGHx8fie+bO3fu4K233oKzszPMzMzg7+8vd/vlGTRoEOzs7JCfn4+ff/5Z7nLcJfRRo0bB3Nycn17XDUJHjhzBsGHD4ODgAKFQiNatW+Ott97CrVu3JJb7+++/YWBggBYtWkj12d65cyd/bNU8k1pWVgZTU1OYmppKFMuKfmcTORipF1dXVwaAxcfHK/yarKwsZmdnxwAwc3Nz5u3tzbp168aaN2/OADAfHx9+2VmzZrEuXbowAMza2poFBQXxf6NHj+aXi46OZgBYdHS0xLri4+MZAPbGG2+wwMBAZmhoyLp27crc3NwYAAaALV26lD169Ih5eHgwExMT5uvry5ydnfn5mzZtktqGzz77jAFgZmZmrF27dqx79+7MxcWFf820adMklt+4cSMLCgri54tvR1BQEHv48CFjjLFjx44xACwkJERqnadPn2a2trYMALOwsGD+/v6sdevWfJsff/yx1Gu4/TJv3jzWsWNHZmRkxLp16yax/e+8847C7514jMp+fLj3YsyYMczPz48JBALWsWNH5uvryyIiIiTinTFjBnNxceHfr65du7K3336bMcZYSUkJ69evHx9Dx44dWdeuXZmBgQEDwLp168aePHkise6srCwGgLm6urJp06YxAKxNmzase/fuzNbWts7Yv/76awaAzZ8/X2L6mTNn+DjatGkj9Tp3d3cGgN2+fZufFhkZyQCwDz74gNna2jKhUMj8/PyYl5cXi4mJUfiYV2Rf9+/fn718+ZKPY/v27RLLpaam8vtF3v6SR94xwE3/5ptvGADWunVr5uPjw4RCIQPAOnXqxEpLS9mcOXMYANa2bVvWuXNnZmRkxB/7VVVVMrdn3LhxzNfXlwkEAta5c2fWpUsXJhAIGADWq1cvVlxcLBXP5cuXWatWrRgAZmJiwjp16sTatWvHv2706NFS66vrPVLE/v37+W22tbVl3bt3Zy1btmQAmIGBAfvhhx/4ZR8+fMiCgoLkvu9cfqgN99mRlTsYY2zZsmUMAPPz85OaN3nyZAaAWVpaMk9PT9a9e3fm5OTEv5dffvml1GvEc9X48eMZAObh4SHxXnbu3Jm9ePFC6rU7duzgP68tWrRg3bt3Z82bN2cGBgbsyy+/lHvs1ScHzpkzh7Vv356ZmJgwPz8//pgAwBISElhGRgazt7dn5ubmzN/fn/+OMjQ0ZElJSXXuf3EzZ85kANjw4cNlzi8uLmaWlpYMgFTb3HdqVlaW1Ovmzp3Lx2xvb898fX2ZtbU1f8ycOHFCYnnuePrrr78kpk+fPl3uPhOJRAwA69u3Lz9Nme9sIhsVm/WkSrE5a9YsBoBFRkaywsJCiXnXrl1j69evl5hWWwHGqavYNDY2Zt7e3hJf+jt27OALxoiICBYWFsYePXrEz//iiy8YAObk5MQqKiok2k1NTWV//PGH1PSLFy+yjh07MgAsOTlZKs66ijR521pcXMwXs2PGjGEFBQX8vM2bNzNDQ0MGgP3yyy8y94uxsTHr27cvy8nJ4ecdOHCAf921a9fkxiQvRlWLTUNDQ+bp6cmuXr3KzystLZWI19DQkAUGBrJ79+5JLbNgwQIGgDk7O7O0tDR+fmZmJvPy8uL3kTiueDI0NGQWFhZs//79/LySkpI6Yz979iwDwPz9/SWmr1ixggHgv7jEj6+7d+/KLEK5QsbQ0JANGzaMPX36VGobFTnmayNebDJW/WMHAPPy8mKVlZX8cposNi0sLCSK23v37rH27dszAGzEiBHMxsaG/fbbb/z8v/76i//yqnkcc9tjZGTEWrVqxS5cuMDPu3TpEmvTpg0DwBYuXCjxuqKiItauXTu+2MjPz+fnXblyhXXu3JkBYGvXrpV4nSLvUW1ycnL4ImDu3LmsrKyMMcZYZWUln1eMjY3ZxYsXJV5Xn/e9rmIzJCSEAeB/tIn75Zdf2OnTp6WK7pSUFObk5MQMDQ3ZzZs3ZcZqbGzMnJ2d2ZkzZ/h5169f54vAdevWSbzu/v37fKH1wQcfsPLycsYYYy9fvmTvvvsuMzY2lnnsqSMH1szxXGHr5OTEevbsycaNG8e3W1lZyaZOncoAsJ49e8rcp/JwP0JNTEzY33//LTV/27ZtfA4T/zwyJr/Y/P777xkA5u7uzo4dO8ZPr6ioYJ9//jn/w078+OSK3m+//VairU6dOrHmzZszU1NTiaKSMcY+/fRTqSJU2e9sIo2KzXriPhh1/T179ox/zcCBAxkAqUQrjzqKTYFAwNLT06VeFxgYyBec4oUYY9UfYq6IkPVaeX777TcGgE2ZMkVqnqrF5oYNGxgA5uDgIPPLbsaMGQwA69Onj8R0br+YmZlJFG6cUaNGMQAsLi5Owa2TLDZr+6v5q557LwBIFImy4hUKhVLvB2OM5efnM3NzcwaA7d27V2r+n3/+yb/f4l+OXPEEgK1cuVLhbeVUVFQwKysrZmhoKFGwvPrqq8zAwIDFxcVJ/ej68ccfGQA2ceJEiba4QsbR0ZEVFRXJXJ+6i83y8nK+6Prxxx/55TRZbM6dO1dq3vr16/n5q1atkpr/wQcf8IWhrO0BwBITE6Ved+DAAb7AFS9CuLOrI0eOlLkNFy9eZAKBgLVt21ZiuiLvUW0+/PBDBlSfZZdl8ODBDACbNGmSxHR1F5svX75kGRkZ/JlLU1NTqbNcdfnvf//LALAvvvhCZqwA2J49e6Rex+37YcOGSUz/6KOPGADWo0cPmevr2rWrzGNPHTlQVo7nimInJyepM+PPnj1jpqamDIDEDw5FeHp6MgDs+++/l5o3aNAgBoC99957UvNkFZtlZWXM0dGRGRoayv0ueu211xgAtmXLFn7arl27GACJKyKPHz9mAoGAjRw5koWEhDChUCixP/v3788ASPwQVPY7m0ijPptq4uHhgaCgILl/4kNtcHdZ7t69W+74f+rm6+sLX19fqendunUDUN3PxtnZWWKeoaEhunbtCqC6T1NNhYWF2LBhAyIjIxEREYE+ffogODgYH3zwAQDg4sWLaov/6NGjAKrH4DM1NZWaP3fuXADAyZMnUVxcLDX/lVdeQevWraWmc/24ZG2fImp7zzt16iTzNZ07d4afn1+t7Q4YMEDq/QCq734vKSmBi4sLhg8fLjW/R48eCAwMBGNMbv+vN998U4Etk2RoaIigoCBUVlbixIkTAICqqiqcOHECXbt2xYgRIwBU90PjpKSkAAD69u0rs83XXnsNFhYWSseiCiMjI3z88ccAgE8//RSVlZUaX+fkyZOlpnGfNwB4++23peZzn1F5x2OrVq1kvu9DhgyBi4sLiouL+fcH+PdmmHfeeUdme127doWbmxtu376N+/fvS81X9T3iPq/yRsjgPq/ccuok3t/TxMQEXl5e2LhxIzp16oRDhw7xwyLV9PjxY6xZswbjx4/HgAEDEBwcjODgYKxevRqA/HzWrFkzmcNqycstR44cAQBMnz5dZnszZsyQOb2+OVBejuf2xxtvvCHRdxKovrvc3d0dAJCVlSUzLnm4Ptxc30xOXl4en5tk9fOW5dSpU8jNzYWfn5/M7zEAGDZsGADJHBQSEgLg31zE/T9jDCEhIQgJCUFZWRnOnDkDoLov/KlTp2BsbIzAwED+Ndr4zm5saOgjNVFm6KOZM2ciISEBn332GbZs2YJXXnkFffr0QVhYmMwCQx3atWsnc3rLli0Vml9UVCQx/fz58xgyZAgePHggd51///23KqHKdOPGDQCQW8B5eHjAxMQEL1++xK1bt/gimSNv+7ixUWtun6JUGfqoY8eOKi/D7QcvLy+5N/Z07twZp06d4pcVZ2dnp/JYrH379sWvv/4KkUiEQYMG4eLFi3j+/DlCQkLg7u6ONm3aSCR67v+5hF+TIvtBnSZOnIjY2FjcuHEDW7duRWRkpEbXJ+uY4z5PLVu2hLW1tdz58o7HDh06wMBA+hyBQCBAhw4dcPfuXdy4cQOvvPIKAODSpUsAgE8++QSxsbEy23zy5AkAICcnR+oHmarvUV2f186dOwMAHj16hIKCApn7QlXi42wWFhbixo0bePHiBVq1aiX3R97Ro0cxZsyYWm/OkpfPlM0t3L6Rt2/r+uyrOwcq8h1w7do1pXPkxIkT8cknn+DEiRO4c+cOXF1dAVTfnFNRUQEfHx+5hX9N3HGcnZ2N4OBgmcs8f/4cQPVxzHFwcICnpydu3LiBjIwMeHl5SeQl7j0ViUQICQnBuXPnUFJSgsDAQInCWxvf2Y0NndnUgm7duiElJQURERHIycnB+vXrMXHiRLRu3RoDBw7EtWvX1L7Omr9YOVzBUtd88V9zlZWVGDNmDB48eIDBgwdDJBLhyZMnqKioAGMMmZmZAKp/JaoLl+jkDZwvEAj4pFlYWCg1X97ZGe6LuyF/rSpypkjeMnXtB+DfBwgosx8UwRWNXLKuWUz27dsXWVlZuHfvHnJzc3Hjxg04OjrKffpLQ53V5BgaGuKTTz4BgAYZhUDWZ0qVz5s4Zd93rnhKS0vDiRMnZP5xy3PDDolT9T2q6zgVf8iFrOO0Pnx9fXH8+HEcP34cFy9exL179zBkyBAkJSXh9ddfl9q3z58/x7hx45Cfn48333wTp0+fxrNnz1BZWSlxhUBePlM2t3D7hstXNcl7AEh9c6A6vwMU4ebmhuDgYDDGsG3bNn46d6ZT0bOawL/H8ePHj+Uex1euXAEgfRzLylu2trbo2rUrAgMDYWxsLDencbTxnd3YULGpJb169cKRI0fw7Nkz/Prrr1i0aBFat26No0ePIjw8nP+Vpov+/PNP3Lx5E66urkhMTETfvn3RokULGBoaAgDu3bun9nVaWloCqL4EIwtjjB9mxMrKSu3r1xV17Qeg+mwRoP790KNHD5iZmeHcuXMoLi7mL1f26dMHgGRSr+uspra88cYb6NixI27duoWEhAS5y9X1BSvrMmVDqG0oHe6YEH/fueMlMzMTrLqPvtw/ecONqaKu45Q7RmvGqwl2dnbYsWMHWrVqhd9++02i8AGAw4cP49mzZwgMDMTmzZsREBAAW1tbvlhUdz7j9o2891LePtPHHMgVlNw+v3HjBs6ePQsDAwN+3FNFcNs+YcKEOo/jmgP6c914RCIRnj9/jkuXLqFPnz4wMDCAmZkZevTogVOnTuHly5e15i19/s7WBVRsapmlpSUGDhyIL7/8EhkZGWjXrh1ycnIkxkzTtaeecOOf+fv7QygUSs1XZ19NDnd27OrVqzLnZ2Zm4uXLlzA0NJR7Oagx4PbDtWvX5BZC3C98RZ4nrQyuH1NFRQVOnjyJ48ePo3PnzvxleS5BJycn19lfsy6aOuYNDAz4s5uff/55nWer5BUEN2/e1Eh8dbl+/brMcTEZY7h+/ToAyfedu+R6+fLlhgnwH3V9Xrlj1MHBQa2X0OWxtLTk++zGxMRI9Nnl8llgYKDM407d+YzbN/KelCbvLJk+5sAxY8bA1NQUV69exfnz5yUeT+nk5KRwO/U5jsX7baampqKqqkqimAwJCUFpaSlOnTqFkydP8v3T5VHkO5tIo2JTh5ibm/N9WMT7QnJP05B1mUsbuHjEz05wysvL+Q71tb1W2W0ZOHAggOrByF+8eCE1/5tvvgFQfcNOQ1+ebUjBwcEwNzfHvXv3sH//fqn5586dw6lTpyAQCBAeHq729XPF4//93//hyZMnEknb09MTjo6OajmzqcljfsyYMejcuTOys7MRHx8vc5kWLVrAxsYGpaWlfGEk7r///a/a41LE/fv3ZQ6UfejQIdy5cwcWFhYSX5TcjSvffPNNg3YV4T6va9eulTmf+7xyyzWEqKgoODo64tatWxKDcNeWz54+fYqNGzeqNY6IiAgAwPfffy9z/rp162RO18ccaGNjg6FDhwKovny+fft2AMpdQgeAPn36wM7ODhcvXpQ6c1mXNm3awM3NDTk5Ofx7KZ6XuJy2atUqFBQUwNfXV+Ezw/K+s4k0Kja1YPr06di1a5fUEz9SUlL4pxmId2Tn7ga8evVqrZfRGkqvXr1gZGSEEydOYMuWLfz0/Px8TJgwQWbS5rRt2xaA5B2DinjjjTfg4uKCR48eISoqSqKz+tatW7F+/XoA4O+Eb6ysra35u1hnzZqF8+fP8/Nu3brF3/QyZswYjZzd4JI09yShmsVk3759cfPmTVy5cgV2dnZyb2aoiyaPeQMDA0RHRwMA/+VXk0Ag4L/c58+fL3G8JSQkYNOmTWqNSVFGRkaYPXs2f8MEUL2PuLu+p02bJvFFyT3x5NixY5gwYQIePnwo0V5RURF++uknzJ8/X61xTp8+HdbW1rhw4QLeffddvHz5EkD1CAYrVqzAoUOHYGxsjAULFqh1vbURCoX8HdvLli3ji2+uG8hPP/2E3377jV/+4cOHeO2119Tet3fatGmwsLDAmTNn8PHHH/Ptl5eX47333pP54wbQ3xzIFZbfffcdbt26BQsLC6UfT2lqaopPP/0UAPD6669j7969Uj+eLl++jEWLFkmMxsARz1tWVlYSd7QHBQXB0NBQbk4DlP/OJtKo2FST2NhYfqgMWX/cr06gehiHcePGwcbGBp06dUJAQADc3NwQEhKCwsJCTJw4kX9cH1Ddkbxfv34oKipCu3bt0KtXL4SGhmLcuHHa2FQ4Ojpi3rx5AIDIyEi4urqie/fucHJywr59+7Bq1Sq5rx07diyA6qFa/Pz8EBoaitDQUIlH+Mlibm6On376CTY2Nti1axccHR3Ro0cPuLi4YNKkSaioqMBHH32EQYMGqW07FVHbex4cHKyRy62fffYZwsLCkJOTAz8/P3Tu3BndunVDhw4dcPXqVfj4+OD//u//1L5eoPqHhomJCZ/oa14mr3nGQNXL4Zo+5kePHo2uXbvWOgTS0qVLYWlpiaNHj8LR0RH+/v5wdnZGVFQUVq5cqZY4lDV69GjY2dnxd/J27doVXbp0wZ07d9CjRw8sXbpUYnlLS0scOnQI7u7u2LFjB1q3bo1OnTqhV69e6NChA2xtbTF27FicPHlSrXE6Ozvjxx9/hImJCVavXg1HR0f07NkTTk5OWLRoEQwMDLB27VqpO6Y1bfr06bCyssKVK1f4KwP+/v4YPXo0ysvLER4eDg8PD/j6+sLFxQXp6en48ssv1RpD69atsX79eggEAnz++edwcnJCz5494ejoiLi4OHz22WcyX6erObAur7zyCuzs7PizsaNGjVLpzOv06dPxwQcf4MmTJxg1ahTs7OzQs2dP+Pv7o0WLFvD29saKFStk3hzF5SnGGIKDg/n7C4Dq/q1+fn58TpNVbCr7nU2kUbGpJpmZmXLvkjtx4oTEWGurVq3C3Llz0bVrVzx58gQXLlwAUH2Z5MCBAxJnCznbt29HVFQUrK2tkZaWBpFIJPV84Ya0YsUKrF69Gl5eXsjNzcWdO3cwYMAApKam8sOuyPLBBx8gOjoa7du3x9WrV/lLrrIuC9UUEBCAixcvYurUqbCzs8Nff/2FoqIiRERE4NChQ3KTtCbV9p6fOHFC5SGVamNmZoYjR45gzZo16N69O+7cuYMbN26gU6dO+Pzzz3Hy5Em0aNFC7esFqs8w9OzZE0D18Es175yVdXlKVZo85rlnRdfGy8sLKSkpeOWVV2BgYIDr16/D3d0dP//8M6ZNm6aWOJQlFAohEokwd+5cFBQU4Pr163BxccEHH3yAY8eOyfwS9/LywsWLF/Hll1+iR48eyMnJwYULF/Dy5UuEhITg66+/1siznYcNG4a0tDRMmDABpqamuHDhAhhjGDlyJI4fP47//Oc/al9nXWxsbDB16lQAkBgKatu2bfj444/h5uaGO3fuIDc3F6NHj8bZs2fh4+Oj9jgmTJiAP/74A2FhYXjx4gUyMjLg7e2Nw4cP8z/IZdHFHFgXY2NjiR+JEydOVLmtZcuW4cSJExg/fjwsLCxw8eJFZGdno3Xr1nj77bdx6NAh9O/fX+p1NftoyptvYGAgc2glVb6ziSQBoxFKCSGEEEKIhtCZTUIIIYQQojFUbBJCCCGEEI2hYpMQQgghhGgMFZuEEEIIIURjqNgkhBBCCCEaQ8UmIYQQQgjRGCo2CSGEEEKIxlCxSQghhBBCNIaKTUIIIYQQojFUbBJCCCGEEI2hYpMQQgghhGgMFZuEEEIIIURjqNhUwObNmyEQCLB582aJ6QKBAKGhoVqJqbELDQ2FQCDQ+3U0ddnZ2RAIBPyfo6OjtkNSyMSJEyXirvnZJ6qjfNrwYmJiIBAIkJycrO1QGjU3NzeJvJGRkaHQ67g8GRUVpdkAa/jvf/8rEa8m16+Txab4F1SrVq1QWVkpc7lLly7xy3l5eTVwlLqh5pd5XX9ubm7aDrnB6FuCrZmoZP09f/5c22GqxMfHB9HR0Vi4cKG2Q1HIqFGjEB0djeHDh2s7lHqjfKq85ORkqc+eUCiEm5sb3nrrLWRmZtZ7Her8scvFGxMTo5b2NC0qKqrOXLdv3z5th6kSGxsbREdHIzo6GnZ2dtoOp1Z+fn6Ijo7G3LlzNb4uI42voR6MjIzw4MEDHDlyBIMHD5aav3HjRhgZGaGiokIL0QHXrl2Dubm5VtbNsbW1RXR0tMS058+fY82aNXB1dZX6pWJra9twwem4LVu2oKSkRNthSDA0NMRHH30kd76pqWkDRqM+3bp105svQqC62Bw1ahQ2b96M/fv3azsctaB8qjx/f38MGTIEAJCfn48TJ05g8+bN2Lt3L86cOYMOHTpoOULFzJo1C+PGjYOLi4u2Q5EwefJktG7dWuY8ff3BY2trqze5zs/PD35+fsjOzsaaNWs0ui6dLjZ79+6NixcvYtOmTVLJ8eXLl9i2bRsGDx6MAwcOaCU+XfgwyDqwuQPHzc1Nbw56bdC1xAtUFwT0nhFNoHyqvO7du0t9HqdNm4b169cjNjYWCQkJ2glMSXZ2djp5lu2dd95Br169tB0GaQA6eRmdY2ZmhrFjx+Lnn3/GkydPJOYdOHAAT548wVtvvSX39YwxbNq0CUFBQbC2toa5uTm6d++OTZs2yVz+77//xrRp0+Dg4ABzc3P06NEDe/fuldu+rD5GN27cwPvvvw8/Pz+0aNECpqam8PT0xAcffICioiKpNrhLKRUVFfjss8/g7u4OoVAIT09PfPfdd7XsHeWJX2o5deoUBg4cCFtbW4lLOZs2bcLw4cPh5uYGU1NTNG/eHAMHDsSxY8dqbS89PR0DBw6ElZUVbGxsMHLkSGRnZ0u9Jj09HaNHj4aLiwuEQiEcHBwQGBiIL7/8ss748/PzsXz5coSEhMDZ2RkmJiZwdnbGm2++iVu3bkksGxoaiqVLlwIAwsLCZHYjkHcZq6KiAqtWrYKPjw/MzMxgY2ODsLAwHDp0SGpZ8f5nv//+O4KDg2FhYYEWLVogMjIST58+rXO7VMXFX1ZWhk8++QTt27eHsbEx/+XIHZ85OTmIioqCo6MjDAwMJLoVJCQkoFevXrC0tISlpSV69eol8wtUkWNHFeJdHeLj4+Ht7Q0zMzO4u7vjm2++AVD9OV6zZg28vLz4z9OPP/4o1RZ3ae727dv4+uuv4enpCTMzM3Tq1Ak7d+4EAJSXl+OTTz6Bu7s7TE1N0bVrVxw5cqRe26AvKJ+qJ59OnjwZAJCWliY17+7du5g8eTJatWoFExMTtG7dGpMnT8a9e/ektlUkEvH/L6vPnKK5OCYmBmFhYQCApUuXSrTH5eDauhQdPHgQYWFhsLGxgZmZGbp164bVq1dLdbcQ71d4+/ZtjB49Gs2aNYOFhQUGDBiAixcvKrUflSEef0JCAvz9/WFubs4fL3XlQgA4efIkXn31VTRv3hympqbw8vJCTEyMzKtbiuROVVRWVmL58uVo3749TE1N0b59eyxbtgxVVVVyX5OXl4d3330X7du3h1AohJ2dHV577TVcvnxZ5vIikQh9+/blv4fGjh2Le/fuaf0eBZ0+swkAb7/9Nn744Qds27ZNol/Bpk2bYG9vz1/iqIkxhokTJ2L79u3w9PTE+PHjYWJigqSkJEyePBlXr17F119/zS9fUlKC0NBQXLp0CYGBgQgJCcG9e/cwduxYREREKBxvYmIiNm7ciLCwMISGhqKqqgqnT5/G8uXLIRKJkJKSAmNjY6nXvfHGGzhz5gwGDRoEQ0ND/PTTT5g5cyaMjY0xZcoUJfZY3U6ePInY2FiEhYXhP//5D+7evcvPmzlzJnx8fDBgwAC0bNkSOTk52LdvHwYMGIDExESZfdjOnTuHr776CqGhoZg6dSrOnz+Pffv24dKlS7h8+TJ/6ffChQvo3bs3DA0NMXz4cLi6uuL58+e4cuUKNmzYgA8++KDWuK9du4ZPPvkEYWFhGDlyJCwsLJCRkYHt27fj0KFDSE9Ph6urKwDwSVskEiEyMpIvMuvqRsAYw9ixY5GYmAhPT0/MnDkTxcXF+OmnnzBkyBCsWbMGc+bMkXrdzz//jIMHD2Lo0KGYPn06UlJSsGXLFty6dQvHjx+vdZ31NWrUKFy8eBEDBw5E8+bN0bZtW37e06dPERgYiObNm2Ps2LF4+fIlrK2tAQDvvvsuVq9ejVatWmHy5MkQCATYs2cPoqKicPHiRcTFxUmtq7Zjpz5Wr16N5ORkDB8+HP369cOePXswd+5cmJub4+LFi/jf//6HIUOGoF+/fti5cyfefPNNuLu7Izg4WKqt+fPn48yZMxg6dCgMDQ2xc+dOjB8/Hs2aNcP//d//4fLlyxg8eDBevHiB7du3Y9iwYcjIyIC7u7tatkWXUT6tfz5ljAGovgohLjMzE8HBwcjLy8PQoUPRuXNnXLlyBZs2bcLBgwdx4sQJtG/fHgAQHR2NzZs3486dOxLdoLp168b/v6K5ODQ0FNnZ2UhISEBISIhEwV5XvluzZg3mzZuH5s2bY/z48bCwsMDPP/+Md999F6mpqdi9e7dUgZKdnY2AgAB06tQJb7/9Nm7duoX9+/cjLCwM165dg4ODg7K7VGFfffUVjh07hmHDhiE8PFzqPZCXC/fs2YNx48bBxMQEY8eOhb29PX777TcsXboUR48exbFjxyAUCiXaqi13quo///kPNm3aBHd3d8ycORMvXrxAXFwcTp48KXP5W7du8UVvREQERowYgby8POzZswdHjhzB77//joCAAH75o0eP4tVXX4WRkRHGjh0LJycnJCcnIzg4GM2aNatX7PXGdFBWVhYDwAYOHMgYY6xz586sa9eu/Pz79+8zQ0NDtmDBAsYYYwBYhw4dJNr44YcfGAA2efJkVl5ezk8vKytjQ4cOZQDYuXPn+OnR0dEMAJsyZYpEO0eOHGEAGAAWHx8vMQ8ACwkJkZh2//59VlZWJrVNS5cuZQDY1q1bJaaHhIQwACwgIIDl5+fz0zMyMpiRkZHUdimC2381Yzt27Bi/LRs3bpT52tu3b0tNe/DgAXN2dmYeHh5y29u5c6fEvEmTJjEAbMeOHfy0+fPnMwBs//79Uut48uSJxL+5/SLu+fPn7OnTp1Kv/eOPP5iBgQF75513JKZz7+mxY8dkbqusdWzZsoXfd+Lv471795i9vT0zNjaW2Efx8fEMADMyMmLHjx/np1dUVLDQ0FAGgJ06dUrm+mtydXVlhoaGLDo6WubfunXrZMbfrVs3mfuFe2/eeustVlFRITEvJSWFAWAdO3Zkz58/56c/f/6ceXl5MQAsNTWVn67IsSMLdyxGRkbKnM+9R82bN2e3bt3ip9+9e5eZmJgwGxsb5unpyfLy8vh5Z86cYQDYsGHDJNqKjIxkAJiHh4fE8qdPn2YAmK2tLQsODmZFRUX8vF27djEAbM6cOTLj497fmp99fUL5VPl8yh3vU6dOlZr3zjvvMABs5syZEtP79evHALD169dLTF+/fj0DwPr37y8zVnlUycXR0dEy25KVC2/dusWMjIyYvb09u3v3Lj+9rKyMj+3HH3/kp3PHEQD25ZdfSrT/0UcfMQBs2bJlcrdHHPdZnTx5stx8V1paKhW/hYUF++uvv6Taqy0XFhQUMFtbWyYUCtnFixf56VVVVWz8+PEMAPvss88kXlNb7qyNq6src3V1lTmPe498fHwkctD9+/eZnZ2dzDzZu3dvZmRkxI4ePSox/fr168zKyop5e3vz0yoqKpirqyszMDBgp0+fllg+KiqK3yZZ6srT6qAXxebXX38tkcw+//xzBoBduXKFMSY7OXbt2pVZWFhIHLCcv/76iwHgkytjjLm7uzMTExP28OFDqeX79++vcHKU5+nTpwwAi4qKkpjOfUj++OMPqddw8woKChRaB6euYtPX11ep9hhjbPbs2QwAy87Olmqvb9++Ustz8+bPn89P44rNmh8cWepKxDV5e3szNzc3iWmqFJvcF8aZM2ekll+2bJlUYuKKkTfffFNqeW7eN998o9A2uLq68glB1p+Pj4/M+GUV74xVH58mJibs8ePHUvPefvttBoDt2rVLat6OHTv4LwKOqseOosVmTEyM1DzuvUhISJCa17ZtW6mkzn2Bbd68WebyAJhIJJKYXlFRwYyNjeV+jhtjsUn5tO58yh3v/v7+fPEzb9485u/vz/+gEd+2u3fvMgCsU6dOrKqqSqKtqqoq1rFjRwZAoqhTNsdxasvFyhSbn376KQPAli9fLrX8qVOnpApk7jhyd3dnlZWVEstz80aNGqXQNnCf1dr+nj17JhX/u+++K7O92nIhdwJh+vTpUvPu3r3LjIyMWLt27SSm15Y7a1NbsfnWW28xAGzPnj1S8z777DOpPJmeni6Vh8Vx36eXLl1ijDGWnJzMALCRI0dKLXvv3j1maGio1WJT5y+jA8CkSZOwePFibNq0Cf7+/ti8eTN/Gl+WkpISXLp0Cc7OzjL7ApaXlwMAPwZWYWEhsrKy0KlTJ5njAPbp0we///67QrEyxhAfH4/Nmzfj8uXLyM/Pl+iP8eDBA5mv8/Pzk5rG3aX3/PlzWFlZKbR+RfTs2VPuvNu3b2PZsmX4448/kJOTg7KyMon5Dx484C9Vc+qKnTN69GisXr0aI0aMwJgxYxAeHo7g4GClbtRJTk7G6tWrcebMGTx58kTizlkTExOF25Hn/PnzMDMzk7mPuMtTFy5ckJqn6D6oi1AoxIsXLxReHqj9/XR3d5d5Y8D58+cBQOKSG6e27axtXfXh6+srNc3JyQmA5KVF8XlnzpxRqq3bt29LtWVoaAh7e3vk5OQoH7SeonyqeD5NS0uT6pvp4eGBEydOoGXLlvw07vMUEhIiddlZIBCgb9++uHbtGi5evIg2bdootG5VcrEyassBvXr1gpmZmcwc4OPjAwMDyds9VMl1AHDq1CmlbhCqK//Iml/bdrZp0wbt2rXD9evXUVhYKHFcyMudquL6tPbp00dqnqxpp0+fBgDk5ubKvGmU+7xlZGSgS5cufPu9e/eWWrZ169ZwcXFBVlaWyvHXl14Um/b29hg8eDB27NiBYcOG4ebNm7WO1/fs2TMwxpCTk8PfJCJLcXExgOobT7j1yKJMH5Q5c+Zg7dq1aNOmDYYNGwYnJye+L8jSpUulEgbHxsZGahrXH0XeuHiqkrc9N2/eRM+ePVFQUICwsDAMHToU1tbWfMdokUgkM35FYw8MDMQff/yBZcuWYceOHfygzv7+/vjqq6/4Tu7y/O9//8PYsWNhaWmJgQMHws3NDebm5vwNOnfu3FF0F8hVUFAg98uA++LkjhdxDfn+1VTb8SlvXkFBAQwMDCS+MMVfY2BgIHM7NdUfS1ZfKG7/yZsnb4geVdriCqamgPKp4p/HqVOn4vvvvwdjDA8fPsSqVavw9ddfY8yYMfjtt99gaGgIoPrzVNu21ZY7ZFE1Fyujrpjl/QjT1Vwnb74i783169dRUFAgUWyqO9fl5+fDwMBAZgEra11///03AODQoUMyb07lcJ87bjtl5XRuHVRsKuDtt9/G/v37MXnyZJiZmeGNN96Quyz3heLv749z587V2Ta3fF5ensz5jx49UijGvLw8/N///R+6du2KU6dOSYwZl5ubW2uibkjy7khbtWoVnj17hq1bt2LChAkS86ZNm8bfPVkfISEhCAkJQWlpKc6cOYOff/4Z3333HV599VVcunQJ7dq1k/vamJgYmJqaIi0tDR4eHhLzuLuN68va2lru+81Nr28ncXWr7Q5DefOsra1RVVWFx48fSxUFeXl5qKqqkrmd9MSlxoHyqXIEAgGcnZ3x1VdfITc3F1u3bsW3336LefPmAfh3m9WVOxoiF4vHLOsMaV5enl7lOnnzVX1v1J3rbGxsUFVVhSdPnkgVhLJi4+L59ttvMWvWrDrb55Z//PixzPmKfu40RaeHPhI3ePBgODo6IicnB6+99lqtHwIrKyt07NgR165dU+i0vrW1Ndzd3XHz5k3k5uZKzU9NTVUoxtu3b4MxhgEDBkgNTqxoG9rEDR80bNgwielVVVU4ceKEWtdlZmaG0NBQrFy5EkuWLEFpaSl+++23OuPr2LGjVKH54MEDqaGPAPBnHZT5te3r64vS0lL8+eefUvO4BC/rsq6+4S41yxrKozFtJ5GN8qnqVqxYATMzM3z++ecoLCwE8O9nJSUlhb9bncMY4+MV/0zVlp+UzcWq5jpAdg74888/UVpa2ihyQG3bmZOTg1u3bqFt27Zq7aomi4+PDwDZx66sadxd5qdOnVKqfVl3tt+/f19q+K2GpjfFppGREQ4cOIC9e/fiiy++qHP5OXPmoKSkBFOmTOFPM4vLysqSGAdy0qRJePnyJT755BOJ5Y4ePapw/yLu1+HJkycl+hXdv3+/zmF9dAEXf82hepYvXy53TC9lpKam8qf6xXG/uMzMzOqM7+bNmxK/0F68eIHp06fLvKTavHlzANX7X1GRkZEAgMWLF0tcWs3JyUFcXByMjIykzjToI247ly5dKvGeFBQU8GeMuGVI40P5VHVOTk6YNm0anj59itWrVwOofkBEWFgYP9SRuE2bNuHKlSvo16+fRBed2vKTsrlYlVw3fvx4GBkZIS4uTqLva3l5Ob9/G/pZ3ZowfPhw2NjYID4+HleuXOGnM8b4PN8Q2/nmm28CAD799FOJz1BOTo7Mp/f07NkTAQEB2LFjB3bt2iU1v6qqSuIMN3f/w/79+6VOlnz88cdaezIYR28uowNAjx490KNHD4WWnTp1Kk6fPo2EhAScOHECAwYMgLOzMx49eoSMjAycOXMG27dv58dffP/995GYmIgNGzbgypUr6Nu3L+7du4effvoJr776aq19JjhOTk547bXXsGfPHnTv3h39+/fHo0ePcPDgQfTr1w+3b9+uz+Zr3LRp0xAfH49Ro0Zh7NixaNGiBU6fPo309HSF90FtVq5ciaSkJISFhaFt27YwNTVFeno6fv/9d7Rv3x4jR46s9fWzZ8/G7Nmz4evri9GjR6OiogJJSUlgjMHHx0dqUGFuMPcPP/wQGRkZsLGxgY2NDaZPny53HZMmTUJiYiL279+Prl27YsiQIfw4m0+fPsXKlSslxrFUt4qKilqfIBQVFaWW59v37dsXs2fPxrfffosuXbrgtddeA2MMiYmJuHfvHubMmYO+ffvWez1Ed1E+Vd2iRYuwfv16xMXFYfbs2bC1tcW6desQHByMKVOm4Oeff0anTp1w9epVHDhwAC1btsS6desk2ujXrx92796N119/HYMHD4apqSm8vb3x6quvKp2Lvby84OzsjJ07d8Lc3BytW7eGQCDA9OnTZfaxBIB27dph+fLlWLBgAbp27YoxY8bAwsICBw8eREZGBoYPH46JEydqbB8CwH//+1/8+uuvMueFhobKvKlHWdbW1tiwYQPeeOMNBAQEYOzYsWjZsiV+//13nDt3Dj179sR7771X7/XUJTQ0FG+99Rb/8IqRI0eirKwMu3btQq9evXDw4EGp1+zYsQNhYWEYN24cVq9eDX9/f5iamuLu3bs4deoUHj9+zN9QamhoiO+//x7Dhg1DSEgIxo0bB0dHR4hEIuTk5MDHxwd//fWXxrdTHr0qNpXB3TQyePBgbNiwAQcPHkRRURHs7e3h4eGBr7/+GgMGDOCXt7CwgEgkwuLFi7F3716kp6ejc+fO2LVrF/Lz8xUutDZv3gw3Nzfs2bMH3377LVxcXDB//nwsWrRILXdLa5Kvry+OHj2Kjz76CImJiTA0NETv3r1x4sQJHDhwoN7FJpf4zpw5w19ucnFxwUcffYR58+bVeRmDG5T522+/xYYNG2Bra4tXX30VsbGxGDNmjNTynTp1Qnx8PFauXIlVq1ahrKwMrq6utRabAoEAu3fvxpo1a5CQkIBvv/0WJiYm8PPzw/z586Uua6lbZWVlrX3RQkND1VJsAsA333wDX19frFu3Dj/88AMAoHPnzli6dGmtT5IhTQ/lU0kODg6YPn06Vq5cibi4OHz66afo0KEDzp07h6VLl+LXX3/FoUOH0LJlS0RFRSE6OlqqX+SUKVOQnZ2NnTt34osvvkBFRQUiIyPx6quvKp2LDQ0NkZiYiEWLFuHHH3/kL++PGzdObrEJVD8AoX379oiLi8PWrVvx8uVLeHp6YuXKlZgzZ47G+2hv3Lix1vnqKDYB4PXXX4ejoyOWLVuGxMRElJSUwM3NDR9//DEWLVrEP3hE0zZs2ABPT09s2LABa9euRevWrTF//nyMGTNGZrHp7u6O8+fPIy4uDvv27cOmTZtgaGgIJycn9O3bF6NHj5ZYftCgQTh69Cg++eQT7Nq1C2ZmZujfvz927dqFwYMHa7UProDV7GBCCCFqkp2dDXd3d0RGRvKjD+iTzZs382cjGsMlRUKI5nAnAmQ9qlmbCgsL4eDgAG9vb5lDxjVEntabPpuEEP2VkJAAgUAgc9xFXTRx4kQIBAI6w0sIUcqdO3f4Z9NzY2E2lOLiYv6sNqeyshLvvfceSktLMWLECIl5//3vfyEQCBrkUb2N9jI6IUT7bG1tJZ79bGlpqcVoFDdq1Cj+OdYA3ZlPCKnbvHnzJEZsUOeg8IrIzMxEcHAwBg4ciLZt26KwsBCpqam4evUqOnfujDlz5kgs7+fnJ5GfNZnn6DI6IYQQQoiee/z4Md5//32IRCI8evQIFRUVcHFxwYgRI/Dhhx/C1tZWa7EpdRl93bp16Nq1K6ytrWFtbY3AwEAcPnyYn88YQ0xMDJydnflxFMWHGiCEkMYsJycHEydORIsWLWBubo5u3bpJPO6QciQhRFNatmyJ+Ph43L59G8XFxSgrK0NmZia++uorrRaagJLFZuvWrfHll1/i3LlzOHfuHPr164fhw4fzyXLFihWIi4vD2rVrcfbsWTg6OiI8PFyqDwEhhDQ2z549Q1BQEIyNjXH48GFcvXoVK1eulEjylCMJIU1RvS+jN2/eHF999RXefvttODs7Y968eVi0aBEAoKysDA4ODli+fDmmTp2qloAJIUQXffDBBzhx4oTcp9swxihHEkKaJJWLzcrKSvzvf/9DZGQkzp8/D1NTU7Rr1w7p6en846GA6tH7bW1tkZCQILOdsrIylJWV8f+uqqrC33//jRYtWtBzmAkhWscYQ2FhIZydnWFgIP9iUKdOnTBw4EDcv38fIpEIrVq1wowZMzBlyhQA1Y9fVDZHUn4khOgqRXMjt7BS/vrrL2ZhYcEMDQ2ZjY0NO3ToEGOMsRMnTjAALCcnR2L5KVOmsIiICLntRUdHMwD0R3/0R386/Xfv3r1ac6NQKGRCoZAtXryYpaens++//56ZmpqyhIQElXMk5Uf6oz/60/W/unIjY4wpPfRRhw4dcOHCBTx//hx79uxBZGSkxPM5a/7aZozV+gt88eLFmD9/Pv/v/Px8uLi4ICsrq84nypSXl+PYsWMICwuDsbGxsptCbWqwPWqT2tTlNpVpr7CwEO7u7nXmo6qqKnTv3h2xsbEAqp/IdeXKFaxbt45/LjKgXI5UJD9evHgR/fv3x++//w4fH59at0/WsorSh/eV2myabepDjI2xTUVzI6DCOJsmJib8+HPdu3fH2bNnsWbNGr4PUm5uLpycnPjl8/Ly4ODgILc9oVAIoVAoNb158+Z1PlqpvLwc5ubmaNGihVp3clNsUx9ipDapTW0c79z8ui5bOzk5oVOnThLTOnbsiD179gAAP6C9MjlSkfzI3YBka2uLFi1a1Lp9spZVlD68r9Rm02xTH2JsjG0qmhsBNTxBiDGGsrIyuLu7w9HREUlJSfy8ly9fQiQSoXfv3vVdDSGE6LSgoCBcv35dYtqNGzf4Z2JTjiSENFVKndlcsmQJBg0ahDZt2qCwsBA7d+5EcnIyfv31VwgEAsybNw+xsbHw8PCAh4cHYmNjYW5ujvHjx2sqfkII0QnvvvsuevfujdjYWIwZMwZ//vknfvjhB/zwww8AQDmSENJkKVVsPnr0CJMmTcLDhw9hY2ODrl274tdff0V4eDgA4P3330dpaSlmzJiBZ8+eISAgAEePHlXoej4hhOizHj16YO/evVi8eDE+/fRTuLu7Y/Xq1ZgwYQK/DOVIQkhTpFSxuXHjxlrnCwQCxMTEICYmpj4xEUKIXhoyZAiGDBkidz7lSEJIU1TvPpuEEEIIIYTIQ8UmIYQQQgjRGCo2CSGEEEKIxlCxSQghhBBCNIaKTUIIIYQQojFUbBJCCCGEEI2hYpMQQgghhGiM3hablZWVEIlESElJgUgkQmVlpbZDIoQQQgghNehlsZmYmIj27dsjPDwccXFxCA8PR/v27ZGYmKjt0AghhBBCiBi9KzYTExMxevRoeHt7IzU1FTt27EBqaiq8vb0xevRoKjgJIYQQQnSIXhWblZWVWLBgAYYMGYJ9+/YhICAAZmZmCAgIwL59+zBkyBAsXLiQLqkTQgghhOgIvSo2U1NTkZ2djSVLlsDAQDJ0AwMDLF68GFlZWUhNTdVShIQQQgghRJxeFZsPHz4EAHTp0kXmfG46txwhhBBCCNEuvSo2nZycAACXL1+WOZ+bzi1HCCGEEEK0S6+KzT59+sDNzQ2xsbGoqqqSmFdVVYVly5bB3d0dffr00VKEhBBCCCFEnF4Vm4aGhli5ciUOHjyIESNG4PTp0ygtLcXp06cxYsQIHDx4EF9//TUMDQ21HSohhBBCCAFgpO0AlDVq1Cjs3r0bCxYsQN++ffnp7u7u2L17N0aNGqXF6AghhBBCiDi9KzaB6oJz+PDhOHbsGA4fPoxBgwYhLCyMzmgSQpocQcUL+DoawOz5DeDBPxerKipgU5INPLwIGP2b5s2e34CvowEEFS+0EywhpEnSu2KzpKQEGRkZAABjY2MwxmBsbIyLFy8CALy8vGBubq7NEAkhpMGYFt1F+lRLIGUqkFI9zRhAKABcl1y2I4D0qZa4VnQXQO+GDJMQ0oTpXbGZkZEBf39/iWmrVq3i/z8tLQ1+fn4NHRYhhGjFC0sX+K0vwrZt29DRywsAUF5RgRMnTiAoKAjGYmc2r2VkYMKECdg42EVb4RJCmiC9Kza9vLyQlpYGoHqoo8jISCQkJPBjbHr9k2wJIaQpYEamOJ9bhVJbT8C5W/XE8nLkm+cATj6AsTG/bGluFc7nVoEZmWonWEJIk6TU3ejLli1Djx49YGVlBXt7e4wYMQLXr0tep4mKioJAIJD469Wrl9oCNjc3h5+fH/z8/PjC0svLi59Gl9AJIdoQExMjlfscHR35+YwxxMTEwNnZGWZmZggNDcWVK1e0GDEhhDQMpYpNkUiEmTNn4vTp00hKSkJFRQUiIiJQXFwssdwrr7yChw8f8n+//PKLWoMmhBBd1LlzZ4ncd+nSJX7eihUrEBcXh7Vr1+Ls2bNwdHREeHg4CgsLtRgxIYRonlKX0X/99VeJf8fHx8Pe3h5paWkSwxAJhUKJX/SEENIUGBkZycx9jDGsXr0aH374IT88W0JCAhwcHLB9+3ZMnTq1oUMlhJAGU68+m/n5+QCA5s2bS0xPTk6Gvb09bG1tERISgi+++AL29vYy2ygrK0NZWRn/74KCAgBAeXk5ysvLa10/N1+RZRUl3qa66EOb+hAjtUltauN4V2admZmZcHZ2hlAoREBAAGJjY9G2bVtkZWUhNzcXERER/LJCoRAhISE4efKk3GJTkfxYUVHB/7fmdtWMXdayitKH95XabJpt6kOMjbFNZdYpYIwxVYJhjGH48OF49uwZUlNT+em7du2CpaUlXF1dkZWVhY8//hgVFRVIS0uDUCiUaicmJgZLly6Vmr59+/Y6+1/eunULCxYswMqVK9GuXTtVNoMQQmpVUlKC8ePHIz8/H9bW1nKXO3z4MEpKSuDp6YlHjx7h888/R0ZGBq5cuYLr168jKCgIOTk5cHZ25l/zn//8B3fu3MGRI0dktqlIflQmD1LOJISoi6K5EahHsTlz5kwcOnQIx48fR+vWreUu9/DhQ7i6umLnzp0yn+4j65d7mzZt8OTJkzqD//PPPxEcHIzjx4+jZ8+eqmyGlPLyciQlJSE8PBzGYndxNvY29SFGapPa1MbxXlBQADs7O4USqrji4mK0a9cO77//Pnr16oWgoCA8ePAATk5O/DJTpkzBvXv3pLoocRTJj+fPn0dAQADOnDkDX1/fWrdP1rKK0of3ldpsmm3qQ4yNsU1lcqNKl9Fnz56NAwcOICUlpdZCEwCcnJzg6uqKzMxMmfOFQqHMM57GxsZ17jhuviLLKquptqkPMVKb1GZDtqfq+iwsLODt7Y3MzEyMGDECAJCbmytRbObl5cHBwUFuG4rkR6N/xtE0MjKSirXm9tW2rKL04X2lNptmm/oQY2NqU5n1KXU3OmMMs2bNQmJiIv744w+4u7vX+ZqnT5/i3r17EgmWEEIau7KyMly7dg1OTk5wd3eHo6MjkpKS+PkvX76ESCRC7970JB9CSOOmVLE5c+ZMbN26Fdu3b4eVlRVyc3ORm5uL0tJSAEBRUREWLlyIU6dOITs7G8nJyRg6dCjs7OwwcuRIjWwAIYTogoULF0IkEiErKwtnzpzB6NGjUVBQgMjISAgEAsybNw+xsbHYu3cvLl++jKioKJibm2P8+PHaDp0QQjRKqcvo69atAwCEhoZKTI+Pj0dUVBQMDQ1x6dIlbNmyBc+fP4eTkxPCwsKwa9cuWFlZqS1oQgjRNffv38cbb7yBJ0+eoGXLlujVqxdOnz4NV1dXAMD777+P0tJSzJgxA8+ePUNAQACOHj1KuZEQ0ugpVWzWdS+RmZmZ3LsqCSGkMdu5c2et8wUCAWJiYhATE9MwARFCiI5Q6jI6IYQQQgghyqBikxBCCCGEaAwVm4QQQgghRGOo2CSEEEIIIRpDxSYhhBBCCNEYKjYJIYQQQojGULFJCCGEEEI0hopNQgghhBCiMVRsEkIIIYQQjaFikxBCCCGEaAwVm4QQQgghRGOo2CSEEEIIIRpDxSYhhBBCCNEYKjYJIYQQQojGULFJCCGEEEI0hopNQgghhBCiMUbaDoAQQojuKikpQUZGBgoLCyESiWBrawsrKysAgJeXF8zNzbUcISFE1+lVsZmZmYnCwkL+3xkZGfx/jYz+3RQrKyt4eHg0eHyEENLYZGRkwN/fn//3qlWr+P9PS0uDn5+fNsIihOgRvSk2MzMz4enpKXNeZGSk1LQbN25QwUkIIfXk5eWFtLQ0XL58GZGRkUhISECXLl34eYQQUhe9KTa5M5pbt25Fx44dAQBFRUXYt28fRowYAUtLSwDAtWvXMHHiRIkzoIQQQlRjbm4OPz8/VFRUAKguMOlsJiFEGXpTbHI6duzIJ7ry8nI8e/YMgYGBMDY21nJkhBBCCCGkJqXuRl+2bBl69OgBKysr2NvbY8SIEbh+/brEMowxxMTEwNnZGWZmZggNDcWVK1fUGjQhhOiyZcuWQSAQYN68efw0yo2EkKZKqWJTJBJh5syZOH36NJKSklBRUYGIiAgUFxfzy6xYsQJxcXFYu3Ytzp49C0dHR4SHh9NlbUJIk3D27Fn88MMP6Nq1q8R0yo2EkKZKqWLz119/RVRUFDp37gwfHx/Ex8fj7t27SEtLA1D9y3316tX48MMPMWrUKHTp0gUJCQkoKSnB9u3bNbIBhBCiK4qKijBhwgRs2LABzZo146dTbiSENGX16rOZn58PAGjevDkAICsrC7m5uYiIiOCXEQqFCAkJwcmTJzF16lSpNsrKylBWVsb/u6CgAEB1f8zy8nJ+Otc5vaKigp9e87/yllOGrDbrSx/a1IcYqU1qUxvHuzLrnDlzJl599VUMGDAAn3/+OT9dldwIKJYfFc2N8pZVlHiblHeoTV1qUx9ibIxtKrNOlYtNxhjmz5+P4OBgfhiM3NxcAICDg4PEsg4ODrhz547MdpYtW4alS5dKTT969KjEYMG3bt0CABw/fhwPHz6UWDYpKUmh5ZQh3qa66EOb+hAjtUltNmR7JSUlCrW1c+dOpKen4+zZs1LzVMmNgGL5UdHcWNeydeFee+bMGTx58kSp19ZFH44ValP329SHGBtTm4rmRqAexeasWbPw119/4fjx41LzBAKBxL8ZY1LTOIsXL8b8+fP5fxcUFKBNmzaIiIiAtbU1P/38+fMAgODgYPj6+gKorqqTkpIQHh7O340uazllyGqzvvShTX2IkdqkNrVxvHNnE2tz7949zJ07F0ePHoWpqanc5ZTJjYBi+VHR3ChvWUX9+eefAICAgAD07NlTqdfKow/HCrWp+23qQ4yNsU1FciNHpWJz9uzZOHDgAFJSUtC6dWt+uqOjI4DqX/FOTk789Ly8PKlf9ByhUAihUCg13djYWGIjuScEGRkZSW28+LK1LaeMmutXB31oUx9ipDapzYZsT5H1paWlIS8vT+JJO5WVlUhJScHatWv5UTuUyY2AYvlR0dxY17J14ZbXh/eV2myabepDjI2pTWXWp9QNQowxzJo1C4mJifjjjz/g7u4uMd/d3R2Ojo4Sp15fvnwJkUiE3r17K7MqQgjRG/3798elS5dw4cIF/q979+6YMGECLly4gLZt21JuJIQ0WUqd2Zw5cya2b9+O/fv3w8rKiu+HZGNjAzMzM35cudjYWHh4eMDDwwOxsbEwNzfH+PHjNbIBhBCibVZWVnzfdY6FhQVatGjBT6fcSAhpqpQqNtetWwcACA0NlZgeHx+PqKgoAMD777+P0tJSzJgxA8+ePUNAQACOHj0KKyuregUqqHgBX0cDmD2/ATz454RsRQVsSrKBhxeBfy4PmT2/AV9HAwgqXtRrfYQQok6ayo2EEKLrlCo2GWN1LiMQCBATE4OYmBhVY5LJtOgu0qdaAilTgZTqacYAQgFA7CFGHQGkT7XEtaK7AOjyFCFEO5KTkyX+rancSAghuk5vno3+wtIFfuuLsG3bNnT08gIAlFdU4MSJEwgKCoLxP2c2r2VkYMKECdg42EWb4RJCCCGEEOhRscmMTHE+twqltp6Ac7fqieXlyDfPAZx8gH/uiirNrcL53CowI/nDjxBCCCGEkIah1N3ohBBCCCGEKIOKTUIIIYQQojFUbBJCCCGEEI2hYpMQQgghhGiM3twgRAghRFpJSQkAID09nZ9WVFQEkUiEZs2awdLSkp9+7dq1Bo+PEEKo2CSEED2WkZEBAJgyZYrUvFWrVsl8DQ0kTwhpSFRsEkKIHhsxYgQAwMvLC+bm5gCAy5cvIzIyEgkJCVKP0bSysoKHh0dDh0kIacKo2CSEED1mZ2eHd955R2JaRUUFgOoC1M/PTxthEUIIj24QIoQQQgghGqM3ZzYV7QRPHeAJIYQQQnSH3hSbynaCpw7whBBCCCHapzfFpjKd4KkDPCGEEEKIbtCbYpM6wRNCCCGE6B+6QYgQQgghhGgMFZuEEEIIIURjqNgkhBBCCCEaozd9NgkhhDSczMxMFBYW8v/mRgTJyMiAkZHkVwfdlEkIqQ0Vm4QQQiRkZmbC09NT5rzIyEiZ02/cuEEFJyFEJio2UT1gPPervbCwECKRCLa2trCyspIYaokQQpoC7ozm1q1b0bFjRwDVD9HYt28fRowYwT9EA6h+kMbEiRMlzoISQog4pftspqSkYOjQoXB2doZAIMC+ffsk5kdFRUEgEEj89erVS13xakRGRgb8/f3h7++P0NBQrFq1CqGhofD39+eLUEIIqc26devQtWtXWFtbw9raGoGBgTh8+DA/nzGGmJgYODs7w8zMDKGhobhy5YoWI65bx44d4efnBz8/PwQGBiIkJASBgYH8ND8/P74YJYQQeZQuNouLi+Hj44O1a9fKXeaVV17Bw4cP+b9ffvmlXkFqmpeXF9LS0pCWloaEhAQAQEJCAtLS0uDl5aXl6Agh+qB169b48ssvce7cOZw7dw79+vXD8OHD+YJyxYoViIuLw9q1a3H27Fk4OjoiPDyczggSQho9pS+jDxo0CIMGDap1GaFQCEdHR5WDamjm5ub8oPA0UDwhRBVDhw6V+PcXX3yBdevW4fTp0+jUqRNWr16NDz/8EKNGjQJQ/YPWwcEB27dvx9SpU7URMiGENAiN9NlMTk6Gvb09bG1tERISgi+++AL29vYyly0rK0NZWRn/74KCAgBAeXk5ysvLa10PN1+RZRWl6TbVRd1t6kOM1Ca1qY3jXZV1VlZW4n//+x+Ki4sRGBiIrKws5ObmIiIigl9GKBQiJCQEJ0+elFtsqpof65vHuB/dFRUVUvuqZnuyllWUPhwr1Kbut6kPMTbGNpVZp4AxxlQNSCAQYO/evfxzywFg165dsLS0hKurK7KysvDxxx+joqICaWlpEAqFUm3ExMRg6dKlUtO3b99e5405t27dwoIFC7By5Uq0a9dO1c3QeJuEEP1VUlKC8ePHIz8/H9bW1rUue+nSJQQGBuLFixewtLTE9u3bMXjwYJw8eRJBQUHIycmBs7Mzv/x//vMf3LlzB0eOHJHZnqr5sb55TJnXU84kpGlSJjeq/czm2LFj+f/v0qULunfvDldXVxw6dIi/fCRu8eLFmD9/Pv/vgoICtGnTBhEREXUG/+effwIAAgIC0LNnT7XEr4k2y8vLkZSUhPDwcBgbG+tkm/oQI7VJbWrjeOfOJiqiQ4cOuHDhAp4/f449e/YgMjISIpGIny8QCCSWZ4xJTROnan6sbx47f/48ACA4OBi+vr4A5O8zWcsqSh+OFWpT99vUhxgbY5vK5EaND33k5OQEV1dXZGZmypwvFAplnvE0Njauc8dx8xVZVlGaaFO8bV1vUx9ipDapzYZsT5n1mZiYoH379gCA7t274+zZs1izZg0WLVoEAMjNzYWTkxO/fF5eHhwcHOS2p2p+rG8e4wZtNzIyknp9zTZrW1ZR+nCsUJu636Y+xNiY2lRmfRp/XOXTp09x7949iQRLCCFNAWMMZWVlcHd3h6OjI5KSkvh5L1++hEgkQu/evbUYISGEaJ7SZzaLiopw8+ZN/t9ZWVm4cOECmjdvjubNmyMmJgavvfYanJyckJ2djSVLlsDOzg4jR45Ua+CEEKJLlixZgkGDBqFNmzYoLCzEzp07kZycjF9//RUCgQDz5s1DbGwsPDw84OHhgdjYWJibm2P8+PHaDp0QQjRK6WLz3LlzCAsL4//N9SeKjIzEunXrcOnSJWzZsgXPnz+Hk5MTwsLCsGvXLlhZWakvakII0TGPHj3CpEmT8PDhQ9jY2KBr16749ddfER4eDgB4//33UVpaihkzZuDZs2cICAjA0aNHKTcSQho9pYvN0NBQ1HYDu7y7Kon6VFZWQiQSISUlBRYWFggLC4OhoaG2wyKkSdu4cWOt8wUCAWJiYhATE9MwARFCiI7Qu2ejiz/HXPy/XCf1xv4s88TERCxYsADZ2dkAgLi4OLi5uWHlypUy7/YnhBBCCNEmvSs2ueeYi4uMjOT/Py0trdE++ScxMRGjR4/GkCFD8OOPP+L+/fto3bo1VqxYgdGjR2P37t1UcBJCCCFEp+hdsck9xxwACgsLsX//fgwfPpzv99RYn2VeWVmJBQsWYMiQIdi3bx8qKyvx9OlTBAQEYN++fRgxYgQWLlyI4cOH0yV1QgghhOgMvSs2xZ9jXl5ejufPn6N3795qH19K16SmpiI7Oxs7duyAgYEBKisr+XkGBgZYvHgxevfujdTUVISGhmovUEIIIYQQMRofZ5Oox8OHDwFUP5VJFm46txwhhBBCiC6gYlNPcIPiX758WeZ8bjoNnk8IIYQQXULFpp7o06cP3NzcEBsbi6qqKol5VVVVWLZsGdzd3dGnTx8tRUgIIYQQIo2KTT1haGiIlStX4uDBgxgxYgROnz6N0tJSnD59GiNGjMDBgwfx9ddf081BhBBCCNEpeneDUFM2atQo7N69GwsWLEDfvn356e7u7jTsESGEEEJ0Ep3Z1EM1n+BU87I6IYQQQoiuoGJTj3CDunft2hWpqanYsWMHUlNT0bVrV4wePRqJiYnaDpEQQgghRAIVm3qi5qDuAQEBMDMz4wd1HzJkCBYuXCgx/iYhhBBCiLZRsaknuEHdlyxZAgMDybeNG9Q9KysLqampWoqQEEIIIUQaFZt6ggZ1J4QQQog+omJTT9Cg7oQQQgjRR1Rs6gka1J0QQggh+oiKTT1Bg7oTQgghRB/RoO56hAZ1J4QQ+SorKyESiZCSkgILCwuEhYXRD3BCdACd2dQzo0aNws2bN5GUlIT58+cjKSkJmZmZVGgSQpq0xMREtG/fHuHh4YiLi0N4eDjat29P4w8TogOo2NRDhoaGCAkJQd++fRESEkK/3AkhTRr3wAtvb2+JB154e3vTAy8I0QFUbBJCCNFb9MALQnSf0sVmSkoKhg4dCmdnZwgEAuzbt09iPmMMMTExcHZ2hpmZGUJDQ3HlyhV1xUsIITpp2bJl6NGjB6ysrGBvb48RI0bg+vXrEstQflQ/euAFIbpP6WKzuLgYPj4+WLt2rcz5K1asQFxcHNauXYuzZ8/C0dER4eHhKCwsrHewmpCZmYn09HT+LyMjAwCQkZEhMT0zM1PLkRJCdJlIJMLMmTNx+vRpJCUloaKiAhERESguLuaX0bf8qA/ogReE6D6l70YfNGgQBg0aJHMeYwyrV6/Ghx9+yN+wkpCQAAcHB2zfvh1Tp06tX7RqlpmZCU9PT5nzIiMjpabduHEDHh4emg6LEKKHfv31V4l/x8fHw97eHmlpaejbt6/e5Ud9If7Ai169eknNpwdeEKJ9au2zmZWVhdzcXERERPDThEIhQkJCcPLkSXWuSi24swlbt25FWloa0tLSIBKJ8O6770IkEvHTtm7dKrE8IYTUJT8/HwDQvHlzAPqXH/UFPfCCEN2n1nE2c3NzAQAODg4S0x0cHHDnzh2ZrykrK0NZWRn/74KCAgBAeXk5ysvLa10fN7+u5eSpqKgAAHh4eMDb25tv69mzZ+jevTuMjY0llquoqFBpXfWNsyHa1IcYqU1qUxvHuyrrZIxh/vz5CA4O5i/jNmR+FN8+VeKXlfPk7bP65Ed1va/Lly/HuHHjMGzYMCxYsAClpaU4fvw4Vq5ciV9++QU7d+5EVVWVVDHa0HFSm5ppUx9ibIxtKrNOjQzqLhAIJP7NGJOaxlm2bBmWLl0qNf3o0aMwNzdXaH1JSUnKBwng1q1bAIDjx49L9ecRb7O25ZShapwN2aY+xEhtUpsN2V5JSYnS7c6aNQt//fUXjh8/LjWvIfIjl7POnDmDJ0+eKBO6xOvryo11Lauo+r6vQqEQ77//PuLj49GvXz9+uoODA95//30IhUL88ssv9VoHoB/HdFNuUx9ibExtKpMb1VpsOjo6Aqj+BS/ePyYvL0/q1zxn8eLFmD9/Pv/vgoICtGnTBhEREbC2tq51feXl5UhKSkJ4eDh/FlIZ58+fBwAEBwfD19dXbpuyllNGfeNsiDb1IUZqk9rUxvHOnU1U1OzZs3HgwAGkpKSgdevW/PSGzI9//vknACAgIAA9e/ZUKn5A8dwob1lFqfN9HTx4MGJiYpCcnMy3GRoaqpZxiPXhmG7KbepDjI2xTWVyo1qLTXd3dzg6OiIpKYlPOi9fvoRIJMLy5ctlvkYoFEIoFEpNNzY2VnjHKbOsOCMjI/6/NV8v3mZtyylD1Tgbsk19iJHapDYbsj1F18cYw+zZs7F3714kJyfD3d1dYn5D5kdunqZzY13LKkpd76uxsTH69++PsrIy9O/fX+ePP2qTvr/0uU1l1qd0sVlUVISbN2/y/87KysKFCxfQvHlzuLi4YN68eYiNjYWHhwc8PDwQGxsLc3NzjB8/XtlVEUKI3pg5cya2b9+O/fv3w8rKiu+jaWNjAzMzMwgEAsqPhJAmSeli89y5cwgLC+P/zV3iiYyMxObNm/H++++jtLQUM2bMwLNnzxAQEICjR4/CyspKfVETQoiOWbduHQAgNDRUYnp8fDyioqIAgPKjhlVWVkIkEiElJQUWFhYICwujx/kSogOULjZDQ0PBGJM7XyAQICYmBjExMfWJixBC9EpteZFD+VFzEhMTsWDBAmRnZwMA4uLi4ObmhpUrV/LjmhJCtIOejU4IIUSvJSYmYvTo0fD29kZqaip27NiB1NRUeHt7Y/To0UhMTNR2iIQ0aVRsEkII0VuVlZVYsGABhgwZgn379iEgIABmZmYICAjAvn37MGTIECxcuBCVlZXaDpWQJouKTUIIIXorNTUV2dnZWLJkCQwMJL/SDAwMsHjxYmRlZSE1NVVLERJCNDKoOyGEEP0lqHgBX0cDmD2/ATz4p4CrqIBNSTbw8CJg9O9Xh9nzG/B1NICg4oVWYuUGkuee1FQTN70+D+QghNQPFZsaUlJSgoyMDADVz1QXiUSwtbWFlZUVvLy8FH46EiGENDTTortIn2oJpEwFUqqnGQMIBYDrkst2BJA+1RLXiu4C6N2QYQIAP0D+5cuX0atXL6n5ly9flliOENLwqNjUkIyMDPj7+0tMW7VqFQAgLS0Nfn5+2giLEELq9MLSBX7ri7Bt2zZ09PICAJRXVODEiRMICgqCsdiZzWsZGZgwYQI2DnbRSqx9+vSBm5sbYmNjsW/fPol5VVVVWLZsGdzd3dGnTx+txEcIoWJTY7y8vJCWlgag+pd1ZGQkEhIS0KVLF3j9k7wJIUQXMSNTnM+tQqmtJ+DcrXpieTnyzXMAJx9A7MkhpblVOJ9bBWZkqpVYDQ0NsXLlSowePRojRozAe++9h9LSUpw+fRpfffUVDh48iN27d9N4m4RoERWbGmJubs6fvayoqABQXYDSGU1CCFGvUaNGYffu3ViwYAH69u3LT3d3d8fu3btpnE1CtIyKTdKk0RNHCGkcRo0aheHDh+PYsWM4fPgwBg0aRJ9nQnQEDX1EmqzExES0b98e4eHhiIuLQ3h4ONq3b08DQBOipwwNDRESEoK+ffsiJCSECk1CdAQVm6RJoieOEEIIIQ2Dik3S5NATRwghhJCGQ8UmaXLoiSOEEEJIw6EbhEiTQ08cIUS7uIde1HzgBQB66AUhjRAVm6TJoSeOEKJdNR96wT3wAqCHXhDSGNFldCIx/I9IJGr0fRXFnzhSVVUlMY+eOEKI5nEPvUhISAAAJCQkIC0tDWlpafTQC0IaoSZ9ZlNQ8QK+jgYwe34DePBP3V1RAZuSbODhReCfR7KZPb8BX0cDCCpeaCXOzMxMFBYWorS0FNnZ2QCqC8QLFy4gPz8fhoaGcHNzg5mZGaysrODh4aFw24mJiViwYAHfblxcHNzc3LBy5cpGOxAyPXGEEO3iHnpBD7wgpGlo0sWmadFdpE+1BFKmAinV04wBhALA9X+X6wggfaolrhXdBdC7QWPMzMyEp6enUq+5ceOGQgUnN/zPkCFD8OOPP+L+/fto3bo1VqxYgdGjRzfqJ2/QE0cIka+kpAQAkJ6ezk8rKiqCSCRCs2bNYGlpyU+/du1ag8dHCNEvTbrYfGHpAr/1Rdi2bRs6/nPppryiAidOnEBQUBCM/zmzeS0jAxMmTMDGwS4NHmNhYSEAYOvWrXBzc5M6s9mtWzf+zGZ2djYmTpzIv6Y2NYf/qaysxNOnT/nhf0aMGIGFCxdi+PDhjfYMHz1xhBDZMjIyAABTpkyRmifev1Icd4MPIYTU1KSLzeKXVTifW4UTt4tQalvdd6+oqAQHzt6BQStf/tf7tYeVOJ9bBWZkqrVYO3bsCD8/PwQFBQEAysvLYWNjg8GDB8PY2BgAYGZmpnB73PA/O3bsgIGBgUQ/TW74n969eyM1NRWhoaFq3RZdwj1xpLi4mJ44Qsg/RowYAUDyzvDLly8jMjISCQkJUiM5KNt9hxDStDTpYlPZX++N6Ze7pof/oWeOE6K/7Ozs8M4770hMo/6VhBBVqf1u9JiYGAgEAok/R0dHda9GLUaMGIENGzYgNTWVvxNS1t2RaWlpCveDzMzMRHp6usQfV9RmZGRITM/MzNTo9tVGfPgfWeoz/A89c5w0RSkpKRg6dCicnZ0hEAiwb98+ifmMMcTExMDZ2RlmZmYIDQ3FlStXtBMsIYQ0II2c2ezcuTN+++03/t+6ekZL3b/e67qZJzIyUmqaokWsuokP/1PzS7E+w/805ZuOSNNWXFwMHx8fvPXWW3jttdek5q9YsQJxcXHYvHkzPD098fnnnyM8PBzXr19vVFdNCCGkJo0Um0ZGRjp7NlOTxG/m6dixIz+9qKiIv+mG7wd67ZrCN/NogiaG/6GbjkhTNmjQIAwaNEjmPMYYVq9ejQ8//JD/sZWQkAAHBwds374dU6dObchQCSGkQWmk2MzMzISzszOEQiECAgIQGxuLtm3bamJVOom7mYdTXl6OZ8+eITAwkL+ZRxeoe/gfuumIENmysrKQm5uLiIgIfppQKERISAhOnjxJxSYhpFFTe7EZEBCALVu2wNPTE48ePcLnn3+O3r1748qVK2jRooXU8mVlZSgrK+P/XVBQAKC6QCsvL691Xdz8upZThnibyrbLXYKvqKiQeK2sOOUt2xBtihs6dCgGDx6M5ORkJCUlITw8HKGhoTA0NFR6++/duwcA6NChg8T+4/7boUMHfjlV3zNNv+fUZtNoU5n21LHO3NxcAICDg4PEdAcHB9y5c0fu61TNj/XJY42pTXWhNnW7TX2IsTG2qcw61V5sil9G8vb2RmBgINq1a4eEhATMnz9favlly5Zh6dKlUtOPHj3KD7lRl6SkJNUDruHWrVsAgDNnzuDJkycqvfb48eMy7+IWj7OuZTXZpjx9+/ZFWVkZjhw5ovRrAfBfmhs2bOALS/EYuRul7ty5g19++UWlddRsU52ozabXpiLtcQOcq4NAIJD4N2NMapo4VfNjffKYvrfJ0YfjT51tVlZW4urVq3j27BkuXbqETp06qbW7ki5vu6baozZrb1OZ3KjxoY8sLCzg7e0t987rxYsXSxShBQUFaNOmDSIiImBtbV1r2+Xl5fzZOHVdnv7zzz8BVJ+h7dmzp1KvPX/+PAAgODgYvr6+tcYpb9mGaFMWdezLgQMHYuPGjUhJScHcuXNRWVnJt2loaIgNGzbA3d0dCxcuVDkJauI9pzabXpvKtMedTawPrg97bm6uxAgPeXl5Umc7xamaH+uTxzTZZmZmJoqKivh/P336FABga2srsV8sLS1VvnFSH44/dbe5d+9eLFq0iH/oBwC4ublh+fLlGDlypM7Eqak29SHGxtimMrlR48VmWVkZrl27JveuZqFQCKFQKDXd2NhY4R2nzLKKtKVqm0b/PHHIyMhI5mvF26xrWU22WZv67EtjY2P+pqPXX3+dv+koLS0NX331FX755Rfs3r0bpqb1Hxxfne85tdl021SkPXWsz93dHY6OjkhKSuJ/CL58+RIikQjLly+X+zpV82N98pim2szMzETnzp1lzps8ebLUtPqO1KEPx5862kxMTMS4ceNkjgAybtw4tY0Aoovbrun2qE3F8owi1F5sLly4EEOHDoWLiwvy8vLw+eefo6CgQOawP6TxoWeOk6aqqKgIN2/e5P+dlZWFCxcuoHnz5nBxccG8efMQGxsLDw8PeHh4IDY2Fubm5hg/frwWo244skbr0MWROvQJjQBC9IXai8379+/jjTfewJMnT9CyZUv06tULp0+fhqurq7pXpXMEFS/g62gAs+c3gAdi4+VXVMCmJBt4eBH45+yj2fMb8HU0gKDihXaC1aBXXnkFbdq0wYkTJ3D06FFEREQgKCgIhoaGKCkpUbgvrr6ipyc1TefOnUNYWBj/b+7yd2RkJDZv3oz3338fpaWlmDFjBp49e4aAgAAcPXq0yYyxyeVHPydDdHSszo/lFeao6uGKQDdzGBtVTzN7bqhUbszMzERhYSFKS0uRnZ2NyspKXLhwAfn5+fznzs3NDfb29jrzSE115QgaAYTyrb5Qe7G5c+dOdTcpky4eYKZFd5E+1RJImQqk/DvdGEAoAFz/d1pHAOlTLXGt6C6A3g0ZpoSSkhJkZGSgsLAQIpEItra2/Jef+HORlZGRkSHRp+vw4cP8/6elpTXqR90lJiZiwYIFfN+puLg4uLm5YeXKlXRWt5ELDQ0FY0zufIFAgJiYGMTExDRcUDpEVn6sb26s60EaNSlzaZ7LjQDUmh/VmSM0/dhhXUf5Vn/o5bPRdfUAe2HpAr/1Rdi2bRs6ennx08srKnDixAkEBQXB+J8zm9cyMjBhwgRsHOyirXABVBeG/v7+/L/FnwmvamHo5eWFtLQ0XL58GZGRkUhISOCTnpfYflGGJopidWvKT0+q7YtZV94fol2y8mN9c6P4pXk3NzeJM5vdunXjT0CUlZVh8uTJSl2ar5kbgfrnR3XnCPHHDvfq1Utqfn0eO6zrmnK+1Ud6V2zq8gHGjExxPrcKpbaegHO3f2eUlyPfPAdw8gH+6VBbmluF87lVYEb1v1mmPjRRGJqbm8PPz69ej/6sSRNFsToL2Kbed6q2L+bGfjZbl3DHNFf4Z2Rk8DcOarvol5kf1ZQbuQdpBAUFoby8HDY2Nhg8eDB/A0N6errS8XK5EYBa8qMmcoSmHjssHrOuXUHk4mrK+VYf6VWx2RQPME31A+X6OdWG+8KysrLSel8nTRTF6ixgNdV3ShOX8jRxFrK2L2ZV3x+ivJrHtPiNmVT0K4f70QxALT+cNZEjNPHYYY6uXkEEqK+qPtKrYrMpHmCa6AdaWz8neaMG1HcYkvpS59lS8RsKtm7dilu3biE6OhpLly5Fu3btAAClpaXIzMxUeJs11XdKE5fyNHEWUt1fzEQ1XNFfWFiI/fv3Y/jw4RI/TIj2aCpHaGIEEF2+gghQX1V9pFfFZlM8wDTRD1TRIUiAxjcMSW2FdnR0tNQ0RYtsTfWdUvelvLra1KWChPqBKo8r+svLy/H8+XP07t1b7WPvEdVosn/lqFGjMHz4cBw7dgyHDx/GoEGDVL7krQ9XEJtyX1V9pVfFpqYOMPEvtZp9nbT9paaJfqCKDkECKDcMSc1L87L6jXG0dWleU2P9aarvlCbOGOrLWUjqB9q4cI+2E+8/WVRUBJFIhGbNmkl89hojTfevNDQ0REhICIqLixESEqJyIagPVxA1vS+J+ulVsampA0zWlxp3OVmZLzVZyRTQwYT65IZCQ5AAjffSPHdDAVD9aK5nz54hMDBQ5bNAmuw7pctk9f2V9yND2R8Y+nIGtrFT101H3OunTJkiNU+8awhHm+OPKvrDWZljWl9yhD5cQdSXfUn+pVfFpqYOMPEvtZp9nZT5UqstmQKqJVRNFLAX7pdg8vqiuhcU89NY2Y+Z42jq0rwmkr6mvPLKK1ixYgVWrVol0XeqVatWWLFiBV555RUtRldNnfuzrjEOZf3IUOYHhibOwOrDEFq6Rl03HY0YMQKA5H6W1TUE0O7nWdkfzsoc0/rwhDXuyuCePXvg7e0t9VnJz8+XWE5b9GFfkn/pVbEJaOYAE/9Sq09fJ/FkeufOHUycOFHmclxBpkhC1UQBO3TUGFQamMDLywsCgQDZ2dkyb5Jxc3ODmZkZrKys0F7BZKrOM4aaTPrqlpmZiT///BPvvfee1LycnBy89957cHJyQs+ePRWOUd2F9s1rlzC2Xzep6b6OBli96C2p6T/9cQHtO3rLbU/WDwyg/t0SNHm2VBNDaDV26rrpyM7ODu+8847ENF3sxqHJx2qWlJTAzc0NP/30k84+Ya1Pnz5wdnZGVFSUxHTus9K3b1+VriBqog+2OvuqahL9yNXDYhPQ3QNMPJn6+fnVerZU0YNLvIDlCkMAUsWheGFY15eveJzp6ekSRbH4TTLa/vItevYYvo4G+Pzzz+Hu7g4AKC0twbFjyQgLC4WZWfU+zMrKwkcffYSiZ48B1L7tMoeSUsMwUoo8xYTbz4oUxZootMsfXqnuPqGgaw+vALUUm7L6/gL1ewShps6WKjoCQXp6uk6cJdclunzTkSY+zxp5rObLEtw9/zsuX76Mjz76SGLWlvNHsOWf///888/RpUsXuPj2B0y0U4AYGhri66+/xoQJE9CnTx+EhITgs88+w8cffwyRSITU1FSVriBqog82V8QZGxuDMQZjY2NcvHgRgG4VcfQjV0+LTUB9naE1RV1nS2srDIF/i8P6Pu2nvmctFE36gOKJnx/26d6XwL1/p/tZAji7n/93RwCDFXy8nSYemaeJolgTZ1fU/QQXTQzLJWtfAvXbn7Wd0d23bqnM19R1VpfoBk18njXR5t3zv8Pl8ES4oDpXyfVPrruLrXAJGFprmxx1njHkfpR16NCB7xKUklK9Ez777DO+S5Cbm5tSQ8MB6u2DzcXJ5T+OeBGnzBVEceo8C6mJYfb0ld4Wm02RuvqWilPbWQsN3HSkicfbPTO0g9/6Inz88cf8PqutkFHocaLctquxKH5R+Dd8HQ1gnp8Js+f//JAqLUErgyewLLwJs4rqOJu9uKvw2ZXil9WjFZy4XYRS2yoAQFFRCQ6cvQODVr7/FrAPKxUa1UDWvgTquT/l7EtA9f1ZmJWm1BldoO6zuqR+1HXTkSZyhCbafCpogRHrixT+QbpxcAso8iBjrvtOzZMQXNGlTMGlyBUarksQRxt9sJW9kqRonOouYDU1zJ54ASv+eNb8/Hz+pJubmxvs7e11qoClYlOPqOtsqSZo4qYjdRdHAHA1Mxvnc6swaqaMM1orf5SaZNmsZZ1tKrvtdW03ADy6cry6QMpbBeT9O11ewXWXPa2zTXXfDVzrvgRU2p+aOI400SapH3XddKSJHKGJx2pybTr6DkRHsRx+r6IFvCP+faxmaXo6zucuUahNRYouZQouTVxV4OJUZx9sTdyMqokCVhNXpxSNU9EYGxIVm0QtxG86qutOUwAK3XSkiaFSZPWBlXdzlKK/DLltd3Nzw6NHjwBI96kVb1ORm636jJyMvXurX2Nqasq3+cknn+DTTz/l2wQACwuL6j5eSmy7Ou4G1kR/Ylk3rwHgf71369YNhoaGSt28Jt6mojfuKXpDHFGNurrvaCJHaGI8UE20qfZiRgNXFTQ5YoU6b0ZVtCsUoHihrYm+v+JxOjs748GDB6iqqsL169fRoUMHGBj8s57yl1i69FOFfgxwNPFoZHFUbBK1EO9bKn7Q1lTfm6PqWxgqc3OUor8IuTbT09MRHh4uMU/lNp3aYOSMGIl9+bfwJc7nVuFvYRs421YncGX2Jxenut4fTfQnrnnHclBQEIDqLxMbGxsMHjy4Xv2euRv35BU5unJDQWOnru47mhhOSRMFrCbaVHcxo4krAJo4W6rN+wMAxQttjfYn/ifObv9MH2IJIEdy2eEKtlnbzWvJO9bw/1/fm9eo2CRqp65LZJooDMWp+znStfWpVbXN2h44AKjv2eiqPMRAnCb6E2uCLt9ZTZSn6R+56ipguTYVvfqhSJvqLmZkXZ2qa9vrvAKggbOlim4316Yi265oX35A8f7n4m26u7vXeRZSW/cc3Dh1EJ7Hpmjk5jVxVGwStVN3EaepNtVdeGiiT60mClhN3mgG6F5/YtI0qPtHbm3FK6DaVQB1Xv1Qd+GhicJdE2dLNVEYKtuXH6i7/3mdfdqVbE+VOBVp88T1Jxin1D0HbgovK46KTaJ2mjh71FTPSGmiiKPCkDRG6v5BqomrCur88aiJwoOjrqsfmugvrYnCUJkuW4r2P5fVZs2+51ybip7NVubBMYo+QEQT9xzIQsUmIYQQvafuH6SauKqgzh96mnz8p7qufmj6QSfqelKfJh50Iqv/eX36ntdsU139zzVx1l0WKjYJIYSQGnT9CoC6b/gTp8tXVDR9w58mumxpgj78uBJHxSYhhBCipzRxw5++oC5b6qPpH1cGdS+imu+++w7u7u4wNTWFv78/UlNTNbUqQgjRG5QbiTpxZ6TS0tKQnJyMd999F8nJyUhLS9OpM3GkadPImc1du3Zh3rx5+O677xAUFIT169dj0KBBuHr1KlxcFHkIFyGEND6UG4m66frlfkIADZ3ZjIuLw+TJk/HOO++gY8eOWL16Ndq0aYN169ZpYnWEEKIXKDcSQpoitRebL1++RFpaGiIiIiSmR0RE4OTJk+peHSGE6AXKjYSQpkrtl9GfPHmCyspKODg4SEx3cHBAbm6u1PJlZWUoKyvj/52fnw8A+Pvvv1FeXl7rusrLy1FSUoKnT5+q7ZJBU21TH2KkNqlNbRzv3DOlGWP1WqeyuRFQPT/qw3tAbVKb9P2l320qkxs1dje6QCCQ+DdjTGoaACxbtgxLl0oPzir+HFVCCNG2wsJC2NjY1LsdRXMjQPmREKL7FMmNai827ezsYGhoKPVLPS8vT+oXPQAsXrwY8+fP5/9dVVWFv//+Gy1atJCbgDkFBQVo06YN7t27B2tra7XE31Tb1IcYqU1qUxvHO2MMhYWFcHZ2rtc6lc2NgOr5UR/eA2qT2qTvL/1uU5ncqPZi08TEBP7+/khKSsLIkSP56UlJSRg+fLjU8kKhEEKhUGKara2tUuu0trZW205u6m3qQ4zUJrXZ0O2p44ymsrkRqH9+1If3gNqkNnW1PWqz7jYVzY0auYw+f/58TJo0Cd27d0dgYCB++OEH3L17F9OmTdPE6gghRC9QbiSENEUaKTbHjh2Lp0+f4tNPP8XDhw/RpUsX/PLLL3B1ddXE6gghRC9QbiSENEUau0FoxowZmDFjhqaaB1B9iSk6OlrqMhO1qf32qE1qU5fb1ESMiqLcSG1Sm7r/eaY21dumgNV3PA9CCCGEEELk0Niz0QkhhBBCCKFikxBCCCGEaAwVm4QQQgghRGP0stiMiYmBQCCQ+HN0dFT49SkpKRg6dCicnZ0hEAiwb98+ifmMMcTExMDZ2RlmZmYIDQ3FlStX6tVmVFSUVMy9evWqtc1ly5ahR48esLKygr29PUaMGIHr16/XK1ZF2lQ21nXr1qFr1678mFyBgYE4fPiwyjHW1Z4q+1LWfhAIBJg3b57KcSrSprKx1nVsqxJjXW2quj9zcnIwceJEtGjRAubm5ujWrRvS0tLqFWtdbSobq5ubm9TyAoEAM2fOVDlGXVbf3AjoR35sqrlRkTZ1MT+qIzcC+pMfKTdK08tiEwA6d+6Mhw8f8n+XLl1S+LXFxcXw8fHB2rVrZc5fsWIF4uLisHbtWpw9exaOjo4IDw/nnwOqSpsA8Morr0jE/Msvv9Qap0gkwsyZM3H69GkkJSWhoqICERERKC4uVjlWRdpUNtbWrVvjyy+/xLlz53Du3Dn069cPw4cP5w9MZWOsqz1V9qW4s2fP4ocffkDXrl0lpqvyvtfVpiqx1nZsqxpjXZ8XZWN89uwZgoKCYGxsjMOHD+Pq1atYuXKlxIDjysaqSJvKxnr27FmJZZOSkgAAr7/+ukox6oP65EZAP/JjU82NirSpbIw1qTs/qjM3ArqfHyk3ysH0UHR0NPPx8VFLWwDY3r17+X9XVVUxR0dH9uWXX/LTXrx4wWxsbNj333+vUpuMMRYZGcmGDx9er1jz8vIYACYSidQWa8021RVrs2bN2H//+1+1xCjeXn3jKywsZB4eHiwpKYmFhISwuXPnMsbqty/ltalKrLUd26rGWNfnRZX9uWjRIhYcHCx3viqx1tWmqrGKmzt3LmvXrh2rqqpS27GpS9SZGxnTn/zYlHOjeJv1jVHd+VGduZEx/ciPlBtl09szm5mZmXB2doa7uzvGjRuH27dvq6XdrKws5ObmIiIigp8mFAoREhKCkydP1qvt5ORk2Nvbw9PTE1OmTEFeXp5Sr8/PzwcANG/eXG2x1myzvrFWVlZi586dKC4uRmBgYL1jrNlefeObOXMmXn31VQwYMEBien3ilNemqrHKO7brE2NdnxdlYzxw4AC6d++O119/Hfb29vD19cWGDRv4+arEWlebqsbKefnyJbZu3Yq3334bAoFAo591bdJUbgR0Nz82xdwoq836xqju/Kju3Ajofn6k3CibXhabAQEB2LJlC44cOYINGzYgNzcXvXv3xtOnT+vddm5uLgDAwcFBYrqDgwM/TxWDBg3Ctm3b8Mcff2DlypU4e/Ys+vXrh7KyMoVezxjD/PnzERwcjC5duqglVlltqhrrpUuXYGlpCaFQiGnTpmHv3r3o1KmTyjHKa0/V+ABg586dSE9Px7Jly6TmqRpnbW2qEmttx7aqMdb1eVFlf96+fRvr1q2Dh4cHjhw5gmnTpmHOnDnYsmULANX2Z11tqhorZ9++fXj+/DmioqJUjlHXaTI3ArqZH5tabqytTVVjBNSfH9WdGwH9yI+UG+VQ+ZyrDikqKmIODg5s5cqVSr8WNS7pnDhxggFgDx48kFjunXfeYQMHDlSpTVkePHjAjI2N2Z49exRqc8aMGczV1ZXdu3dPbbHKalPVWMvKylhmZiY7e/Ys++CDD5idnR27cuWKyjHKa0/V+O7evcvs7e3ZhQsX+Gnil3VUibOuNlWNVZz4sa2OY7Nmm6rGaGxszAIDAyWmzZ49m/Xq1Ysxptr+rKtNVWPlREREsCFDhvD/Vtf+1GX1yY2M6Ud+bGq5sbY2VY1R3fmxIXIjY7qZHyk3yqaXZzZrsrCwgLe3NzIzM+vdFncXWs3qPS8vT6rKrw8nJye4uroqFPPs2bNx4MABHDt2DK1bt1ZLrPLaVDVWExMTtG/fHt27d8eyZcvg4+ODNWvWqByjvPZUjS8tLQ15eXnw9/eHkZERjIyMIBKJ8M0338DIyIiPRZk462qzsrJSpVjFiR/b6jo26/q8KBKjk5MTfyaF07FjR9y9exeAasdmXW2qGisA3LlzB7/99hveeecdflpDfda1SZ25EdC9/NgUc2Ntbaoao7rzY0PkRkA38yPlRtkaRbFZVlaGa9euwcnJqd5tubu7w9HRkb8zC6juzyASidC7d+96t895+vQp7t27V2vMjDHMmjULiYmJ+OOPP+Du7l7vWOtqU9VYZa2nrKxMbfuTa0/V+Pr3749Lly7hwoUL/F/37t0xYcIEXLhwAW3btlU6zrraNDQ0VClWceLHtrr2ZV2fF0ViDAoKkhoW5saNG3B1dQWg2rFZV5uqxgoA8fHxsLe3x6uvvspPa6jPujapMzcCupMfKTfKblPVGNWdHxsiNwK6mR8pN8qh0vlQLVuwYAFLTk5mt2/fZqdPn2ZDhgxhVlZWLDs7W6HXFxYWsvPnz7Pz588zACwuLo6dP3+e3blzhzHG2JdffslsbGxYYmIiu3TpEnvjjTeYk5MTKygoUKnNwsJCtmDBAnby5EmWlZXFjh07xgIDA1mrVq1qbXP69OnMxsaGJScns4cPH/J/JSUl/DLKxlpXm6rEunjxYpaSksKysrLYX3/9xZYsWcIMDAzY0aNHVYqxtvZU3Zey1Lyso8r7XlubqsRa17GtSoy1tanq/vzzzz+ZkZER++KLL1hmZibbtm0bMzc3Z1u3blV5f9bVpqqxVlZWMhcXF7Zo0SKpeep4z3VJfXMjY/qRH5tqbqyrTV3Oj/XNjYzpR36k3CibXhabY8eOZU5OTszY2Jg5OzuzUaNGye2vIsuxY8cYAKm/yMhIxlj10ATR0dHM0dGRCYVC1rdvX3bp0iWV2ywpKWERERGsZcuWzNjYmLm4uLDIyEh29+7dWtuU1R4AFh8fzy+jbKx1talKrG+//TZzdXVlJiYmrGXLlqx///58MlUlxtraU3VfylIzmaryvtfWpiqx1nVsqxJjbW3WZ3/+/PPPrEuXLkwoFDIvLy/2ww8/SMxXJdba2lQ11iNHjjAA7Pr161Lz1PGe65L65kbG9CM/NtXcWFebupwf65sbGdOf/Ei5UZqAMcZUOydKCCGEEEJI7RpFn01CCCGEEKKbqNgkhBBCCCEaQ8UmIYQQQgjRGCo2CSGEEEKIxlCxSQghhBBCNIaKTUIIIYQQojFUbBJCCCGEEI2hYpMQQgghhGgMFZtEraKioiAQCJCdna3tUNRi69at6NatGywtLSEQCBATE6P2dQgEAoSGhqq9XUKI7qDcqDzKjY0HFZs6Kjs7GwKBAAKBAEOGDJG5THJyMgQCAaZNm9bA0TUNJ0+exKRJk1BSUoKZM2ciOjpabuJbv369wu+Fv78/BAIB0tPT1RwxIY0f5Ubto9xIlGWk7QBI3Q4dOoSUlBT07dtX26E0Kb/88gsAYMuWLejVq1ety77xxhuYP38+du7ciVWrVsHMzEzmcn/99RfS09PRrVs3+Pn5AQCuXbsGc3Nz9QZPSBNAuVE7KDcSZdGZTR3n5uYGAwMDLFq0SNuhNDkPHjwAADg6Ota5rLW1NUaPHo38/HwkJibKXW7jxo0AgMmTJ/PTvLy84OLiUs9oCWlaKDdqD+VGoiwqNnVchw4dMGnSJJw+fbrWD6o4Nzc3uLm5yZwXGhoKgUAgMS0mJgYCgQDJycmIj4+Ht7c3zMzM4O7ujm+++QYAwBjDmjVr4OXlBVNTU3h6euLHH3+UG0NlZSWWLVuG9u3bw9TUFB4eHvjqq69QVVUlc/mUlBQMHToUdnZ2EAqF8PDwwEcffYSSkhKJ5bjLYzExMTh16hQGDhwIW1tbqW2S5+TJk3j11VfRvHlzmJqawsvLCzExMRLr4dYRHx8PAHB3d+cv29WGS5Lc62p6+fIltm3bBqFQiAkTJvDT5fVLevnyJeLi4uDn5wcLCwtYWVmhT58+OHDggMRyq1evhkAgwL59+ySmz5w5EwKBAAMGDJCYfu3aNQgEAkyfPp2f9vDhQ8ydOxceHh4wMzND8+bN4e3tjRkzZqCgoKDW7SZEGyg3Um6k3KhHGNFJWVlZDAAbOHAgu3PnDhMKhaxDhw6soqKCX+bYsWMMAJs6darEa11dXZmrq6vMdkNCQljNtz06OpoBYMOHD2c2NjbszTffZHPmzGGtWrViANiGDRvYrFmzmIODA5s8eTKbPn06a9asGQPAUlNTJdqKjIxkANiQIUOYnZ0dmzFjBps/fz5zc3NjANh//vMfqZjWrVvHBAIBa968OYuMjGQLFy7k4+zduzcrKyuT2ubw8HBmbGzMIiIi2HvvvcfGjh1b5z7dvXs3MzIyYubm5uytt95iixYtYv7+/gwACwwMZC9evOD3fXR0NPPx8WEA2Ny5c1l0dDSLjo6ucx0eHh5MIBCwrKwsqXn/+9//GAD2xhtvSEwHwEJCQiSmvXjxgoWGhjIAzNfXl82ePZtNmzaNtWnThgFg3377Lb/shQsXGAA2Z84ciTY6derEADAzMzOJffjdd98xAGzXrl2MMcaKi4uZu7s7EwgEbODAgey9995jc+fOZUOHDmVmZmYyt4UQbaHcSLmRcqP+oWJTR4knVMYYmz9/PgPA1q9fzy+j7oTavHlzduvWLX763bt3mYmJCbOxsWGenp4sLy+Pn3fmzBkGgA0bNkyiLS6hOjg4sJycHH56YWEh8/b2ZgBYSkoKP/3KlSvMyMiI+fr6sqdPn0q0tWzZMgaAff3111LbDIBt3LhR5jbKUlBQwGxtbZlQKGQXL17kp1dVVbHx48czAOyzzz6TuS3KJBQu5piYGKl5gwYNYgDYb7/9JjFdVkJdsmQJ305VVZXEdnTv3p2ZmJjw+7eqqoq1aNGCeXt788vl5uYyAKx///4MABOJRPy8119/nQFgjx49YowxduDAAQaAvfvuu1IxFxQUSCRjQrSNciPlRsqN+oeKTR1VM6E+ffqU2djYMGdnZ1ZcXMwYU39ClZUE+vXrxwCwhIQEqXlt27aVWg+XhL744gup5blfr5MnT+anzZkzR+ZZAMYYq6ysZC1btmT+/v78NG6bfX19ZW6fPFu2bGEA2PTp06Xm3b17lxkZGbF27drJ3BZlEuqDBw+YoaEhc3Nzk0iEOTk5MqczJp1QKysrWbNmzVj79u2llmXs3wQo/gt+5MiRTCAQ8F96O3fu5L+8jIyM+DMPVVVVrGXLlqxTp05S7S1ZskTh7SREWyg3Um6k3Kh/6G50PdG8eXMsWrQIS5YswerVq7FkyRK1r8PX11dqmpOTEwCgW7duMuedOXNGZlt9+vSRO+3ChQv8tNOnTwMAfv31V/z2229SrzE2NkZGRobU9J49e8pcrzznz58HAJn9f9q0aYN27drh+vXrKCwshJWVlVJti3NycsKgQYNw8OBBHDt2DP369QMAbN68GZWVlXjrrbfq7N90/fp1PHv2DM7Ozli6dKnU/MePHwOAxH4JCwvD3r17kZycjNdffx3Hjh1D8+bNERQUBH9/fxw7dgwxMTG4cuUKHj9+jDFjxvCv7du3LxwdHbFs2TJcuHABr776KoKDg+Ht7a1wfy9CtIVyoyTKjZQbdREVm3pk3rx5WLt2LVasWIGpU6eqvX1ra2upaUZGRrXOq6iokNmWvb29zGkGBgbIz8/np/39998AgC+++EKpWB0cHJRanuvILe91jo6OuH79OgoKCuqVUIHqzvAHDx5EfHy8REI1MDBAVFRUna/n9smVK1dw5coVucsVFxfz/x8WFgYAOHbsGJ9QQ0JCYGBggLCwMMTFxaG0tBTHjh2TWB4AbGxscOrUKURHR+Pnn3/mhzVp3bo1Fi9ejBkzZii3AwhpYJQb/0W5kXKjLqK70fWImZkZYmJikJ+fj9jYWLnLGRgYyE104slMk/Ly8mROq6qqgo2NDT+NS9QFBQVg1d06ZP7VpOyvSm49jx49kjmfmy7ri0NZQ4YMgYODA/bs2YOCggKkpqYiMzMT4eHhCg3jwcXw2muv1bpPxO/s7Ny5M1q2bIljx47h4cOHuHHjBp80w8LC8PLlS5w8eZK/mzQkJERinW5ubkhISMDjx49x/vx5LF++HIwxzJw5Ezt27Kj3PiFEkyg3/otyI+VGXUTFpp55++234eXlhf/7v//D3bt3ZS7TrFkz5OXlSSXV4uJiZGZmNkSYSE1NlTtN/LJTQEAAgH8vGWkKdxksOTlZal5OTg5u3bqFtm3b1vuXO1B9VuPNN99EaWkpdu7ciU2bNgGQHD+uNh07doS1tTXOnTuH8vJyhV7DJcmMjAxs27YNAPgzB8HBwTAxMcHvv/8OkUiELl26wM7OTmY7hoaG6NatG95//30+kdYcToQQXUS5UTWUGyk3NgQqNvWMoaEhYmNjUVZWhk8//VTmMt27d0d5eTn/wQKqx4JbvHixxOUFTfrmm2/4gX8BoKioiI/3zTff5KfPmDEDRkZGmD17Nu7duyfVzvPnz/k+RfUxfPhw2NjYID4+XuLyC7dfysvLFbqMoygueX733Xf43//+hxYtWmD48OEKvdbIyAjTp0/HnTt3sHDhQplJ9fLly1JnSLhf6ytWrIC9vT06d+4MADA3N0fPnj3x3//+F0+fPpW4TMS1defOHal1cGc05D3xgxBdQrlRNZQbKTc2BOqzqYdGjhyJwMBAnDp1Sub8WbNmIT4+Hu+88w6SkpLQsmVLpKam4vnz5/Dx8cHFixc1HmOPHj3g4+ODsWPHQigUIjExEdnZ2ZgyZYrEo+W6dOmC7777DtOnT0eHDh0wePBgtGvXDgUFBbh9+zZEIhGioqLw/fff1ysea2trbNiwAW+88QYCAgIwduxYtGzZEr///jvOnTuHnj174r333qvvZvM6dOiAoKAgnDhxAgAwZcoUmJiYKPz6pUuXIj09Hd988w0OHTqEkJAQtGzZEjk5Obh06RIuXryIU6dOSfT/4hJlzU7u3Lzjx49LLMf57bffsGDBAgQFBcHLywstWrTA7du3ceDAAZiZmWHWrFkq7QNCGhrlRuVRbqTc2CA0fbs7UU3N4T1qSklJ4cdUqzm8B2OM/f777ywgIIAJhULWokULNmnSJJabm1vr8B7Hjh2Taqe2IS5ktcUtf/PmTRYbG8vatm3LTExMWLt27djy5cslBl4W9+eff7Jx48YxZ2dnZmxszOzs7Jifnx/74IMP2LVr1/jluOE9FBlEWJaUlBQ2aNAgZmtry0xMTJinpyf7+OOPWVFRkVLbrohNmzbx79Fff/0ldznIGEuOMcYqKirY+vXrWVBQELO2tmZCoZC5uLiwV155ha1bt05mzI6OjgwAW7duncT0P/74gwFgAoFAasy+q1evsrlz5zJfX1/WokULJhQKWdu2bVlUVBS7evWqSttOiKZQbqTcSLlR/wgYk9HDmBBCCCGEEDWgPpuEEEIIIURjqNgkhBBCCCEaQ8UmIYQQQgjRGCo2CSGEEEKIxlCxSQghhBBCNIaKTUIIIYQQojFUbBJCCCGEEI2hYpMQQgghhGgMFZuEEEIIIURjqNgkhBBCCCEaQ8UmIYQQQgjRGCo2CSGEEEKIxlCxSQghhBBCNOb/AYzns5TB/oMIAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 800x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApsAAAE7CAYAAACSZkoXAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAACOEklEQVR4nO3deXwM9/8H8Nfm2pwSEbmQA4kQSSSOIEhCEzehijoaLUqpOqtVrUQPVwlav/qWbxF19kvqah0pcoijJKGuECTEESkVOeX8/P7Y7tjNHtnd7GZ3k/fz8dgHmZn9zGdmZ97znpnPfIbHGGMghBBCCCFEAwy0XQFCCCGEENJwUbJJCCGEEEI0hpJNQgghhBCiMZRsEkIIIYQQjaFkkxBCCCGEaAwlm4QQQgghRGMo2SSEEEIIIRpDySYhhBBCCNEYSjYJIYQQQojGNOpkMzo6GjweD9HR0dquSp0kJCSAx+MhJCRE21UhhBCt2LZtG3g8HiZNmlQv89P144c+HBf0oY7qxuPxwOPxtF2NeqeVZNPNzY1b4fI+27ZtU3ke2dnZiI6OrlMZuiI6OlpnA5qihEFFkQ9RTV23eeHB2s3NTa31UpQu7rPr1q1DdHQ08vPzVS5DuF0bGBggPT1d5nRt27YFj8dDQkKCzGmeP3+OFStWIDQ0FE5OTjAxMUGTJk3g5eWFCRMm4JdffsGrV68kvidt/zMwMIC1tTW6deuG5cuXo6SkROVl1LT8/HxER0dj3bp12q6KzmgIxwV59HH5tm3bhujoaGRnZ2u7KjrHSJsz9/DwgL29vczxDg4OKpednZ2NpUuXIjg4WOaZrp2dHdq1awc7OzuV51Mfli5dCgAydzxzc3O0a9cOLi4u9Vgr1QUFBWm7Cg2SItu8LtPF+q9btw7379/HpEmTYGNjU6eyGGOIiorCoUOHVPr+9u3b8eGHH6KwsBAA0LJlS/j5+eHVq1d48OABdu7ciZ07d6Jly5Y4ePAgAgICpJYj3P8YY7h//z4uXryIixcvYufOnUhKSoKtra1qC6hB+fn5WLp0KVxdXTFnzhyp01hbW6Ndu3ZwcnKqlzpp+/jREI4L8upY2/Lpom3btiExMREhISEyT9rbtWtXv5XSEVpNNj/77DOtHlQ+/PBDfPjhh1qbv7p069YNGRkZ2q6Gws6cOaPtKhBS7wwNDXH48GFcunQJXbp0Ueq7GzduxIwZM8Dj8TBz5kzMnz8f7u7u3PiqqiqcP38e3333Hfbt24fbt2/LTDZr7n8nT57EqFGjcP36dXz22Wf4z3/+o/zC6YARI0ZgxIgR9TY/XT9+6MNxQR/qqG6NbXmFGnWbTUIIqS9vv/02ACAqKkqp712/fp27mrd582Zs2LBBLNEEBIlsUFAQ9u7di1OnTil1da9fv35YsmQJAGDv3r2orq5Wqn6EEFIrpgWurq4MANu6datS38vOzmbvv/8+c3d3ZyYmJszS0pK5u7uziIgItnv3bm664OBgBkDqx9XVlZsuKiqKAWBRUVFi89m6dSsDwCIjI1lJSQn79NNPmbu7OzM1NWWenp7su+++46Z99uwZ++ijj5iLiwvj8/msQ4cOMpfryZMn7LvvvmPh4eHM1dWV8fl8ZmNjw/r06cO2b98uMb2wfrI+WVlZjDHGTp8+zQCw4OBgqfO9f/8+mz59OnNzc2MmJiasWbNmbMCAAez333+XOr3oesnPz2ezZ89mrVq1YiYmJqxNmzbsyy+/ZBUVFVK/K4uwjspucqK/RVFREVu0aBHz8PBgfD6fW17R+ubl5bGZM2cyV1dXZmRkxCIjI7myysvL2Xfffce6du3KrKysmLm5OfP19WVff/01Ky4ulph3VlaW2DazadMm1qVLF2ZpaanQcgwbNowBYAcPHhQbXlFRwZUxYcIEie9FRkZK7B+iw+7du8ciIyOZs7MzMzQ0ZFFRUQpv8/II17W06UV/u99//5317t2bWVpasiZNmrABAwawtLQ0qWWqe5998eIF++9//8uGDRvG2rRpw0xNTVmTJk1Yt27d2Pr162Vul8rWX7guZH1Onz6t0DoVnffly5eZlZUVA8DOnz8vMV2bNm2klj1+/HgGgA0ZMkThedZU2/536dIlbvzTp08VLvfZs2fs448/Zp6enszU1JTZ2Niw4OBgtmPHDlZdXS0xvej+XFBQwObOncvFQnd3d/bZZ59J7IvCbV/WR1rZ0pY9ODiYVVZWshUrVjAvLy9mamrKXF1dWVRUFLfdlJSUsM8//5y1adOG8fl81rp1a7Zy5UqpyyLr+MEYY4cOHWLh4eGsWbNmzMjIiNnZ2TEfHx/24Ycfshs3bohNS8cF8ToqunxCOTk5bNasWczDw4OZmpoya2trFhISwv73v/9Jnacw1pw+fZqlp6ezN998k9nb2zMej8fF3JKSErZr1y42ZswY5unpySwsLJiFhQXz8/NjX331FSsqKpK6HLI+orFc3n5YVFTEvvrqK+bj48PMzc2ZlZUV69atG9uwYYPUdSu6/qqqqti6deuYt7c34/P5zN7enr333nssLy9P6rySk5NZREQEc3BwYEZGRqxp06bMy8uLTZ48mZ07d07qd+pCb5LNrKwsZmdnxwAwc3Nz5uPjwzp16sRsbW0ZAObn58dN++GHH7KOHTsyAKxJkyYsKCiI+4waNYqbrrZk8+2332Y9evRghoaGzNfXl7m5uXEbytKlS9nTp0+Zh4cHMzExYf7+/szZ2Zkbv2XLFoll+OqrrxgAZmZmxtq0acO6dOnCXFxcuO9Mnz5dbPqffvqJBQUFceNFlyMoKIg9efKEMSY/qJw/f57Z2NgwAMzCwoJ17tyZtWzZkivziy++kPiOcL3MmTOHtW/fnhkZGbFOnTqJLf+UKVMU/u1E66hqsjl69GgWEBDAeDwea9++PfP392fh4eFi9Z0xYwZzcXHhfi9fX1/23nvvMcYEwaNv375cHdq3b898fX2ZgYEBA8A6derEnj17JjZv0WRz+vTpDABr1aoV69KlC7Oxsam17qtXr2YA2Lx588SGX7hwgatHq1atJL7n7u7OALB79+5xw4QH3E8//ZTZ2NgwPp/PAgICmJeXF4uOjlZ4m1dkXctLNjdu3Mh4PB5zcnJiAQEBzMLCggFglpaW7ObNmxLrT9377M8//8wAMBMTE+bq6sq6du3KWrduzf2OgwcPZlVVVXWu/++//86CgoIYn89nAFiXLl3E6iQruZZGOO+cnBy2ePFiBoDbdkVJSzbLy8uZubk5A8B+++03hedZU23738WLF5VONjMzM1mrVq243yMgIIC1bt2aK+edd96RSNKE29jYsWOZv78/4/F4zNvbm3Xs2JHxeDwGgHXv3l0s4fzmm29Yly5dGADG5/Ml4mDNsuUlm2+++Sa3/7dr146b57vvvstKS0tZYGCg1Hi/ZMkSieWXdfz4/vvvue85OjqyLl26cIkQALZ27Vqx6em4IF5HRZePMcYSEhKYtbU1t/58fHy4bRIAmz9/vsQ8hcnm0qVLGZ/PZ5aWlqxz586sdevWXE6SnJzMADAjIyPWsmVL7jc0MjJiAFhAQAArKSnhykxLS2NBQUGsSZMmDADr2LGjWJ1FE3hZ+2FeXh7z8fFhAJiBgQHz9fVl7du356YPCwtjpaWlMtffuHHjGADm4eHBvL29ubp6e3uzV69eiX3vwIEDXMxs1qwZdywRxsPZs2cr8zMqRG+SzQ8//JALJIWFhWLjbt68yX788UexYbWd1TFWe7JpbGzMfHx8xA76u3fv5jbs8PBwFhoaKhacv/nmGwaAOTk5scrKSrFyk5OT2alTpySGX7lyhduoEhISJOpZW5Ima1mLi4u5oDV69GhWUFDAjdu2bRszNDRkACTOZIXrxdjYmPXp04c9evSIG3fo0CHuezWTC3nqmmwaGhoyT09PsasCwh1PWF9DQ0PWo0cPlpOTIzHN/PnzGQDm7OzMUlNTufGZmZnMy8uLW0eihMmmoaEhs7CwELtCKRpoZBEewDt37iw2fNWqVQwAa9GihURS+eDBA6lJqDDZNDQ0ZMOGDWPPnz+XWEZFtnl5FEk2zc3NxfbbgoIC1q9fPwaAjRkzRuw7mthnr1y5wo4cOSIRPO/evcv69OnDALBt27appf6MvY5VNa+mKEM02fznn3+4g2NKSorYdNKSTeE2xOPxWH5+vsp1qG3/i4mJYQCYtbW11GS9purqai4BDA4OZrm5udy4o0ePcgetH374Qex7wm3MyMiItWjRgl2+fJkbd/XqVS5RWLBggdj3at5lkKa2ZNPY2Ji1bNmSpaenc+MSEhKYiYkJ4/F4bNiwYczHx4fdvXuXG79z504uyf3nn3/EypV2/KioqGBNmzZlRkZG7NdffxWbvqKigh0+fJglJiaKDafjgvR9vrble/ToEbO1tWU8Ho8tW7ZMLCakpKRw8fXw4cNi3xMmm4aGhuz9998XO7ERxvXs7Gz2yy+/SMStJ0+esFGjRjEALDo6WqJOoldNZZG1XMITIW9vb3bnzh1u+MWLF5mDgwMDwBYuXCj2HdFt29nZmV24cIEbd+vWLe4EYuPGjWLfE57Y//DDD2LbXXV1NTt9+jQ7dOiQzPqrSqvJZm2fFy9ecN/p378/A8CuXLmi0DzUkWzyeDypVzB69OjBJZyiOxxjjFVWVnIbuTJXP/744w8GgE2dOlVinKpBZfPmzQwAc3BwkDgjYoyxGTNmMACsd+/eYsOF68XMzEwscRMaOXIkA8BiYmIUXLrabzMIP8OHDxf7nujtTNEkUVp9+Xy+xO/BGGMvX77krg7VPAAwxtiff/7J/d6iO7nwAAeArVmzRuFlFaqsrGRWVlbM0NCQvXz5khs+ePBgZmBgwB3gRZMf4ZW7mrfXhcmmo6OjxC0cofpINmfNmiUx7q+//uISFVGa2GfluXPnDgMEVwBqUqX+jKk/2WTs9fbar18/semkJZsHDhxgAFjTpk1Vnj9j8pPNP/74g7vKNXnyZIXKi4+P5/Y50StNQsITKldXV7Grm6L7c1xcnMT3Dh06xADB1TbRJEgdyaas/f/tt9+WG++7d+8utb7Sjh9PnjxhAJi/v7/MeiqjsRwXVEk2582bxwCwuXPnSh1/+PBhBoD17dtXbLgwIfTz81PoxKqmkpISZmJiwjw8PCTGqZps3r59m7vKLm0b/OWXX6TuF6Lb9v79+yW+99133zEAbNiwYWLD+Xx+nWOKsnS66yMjo9fVa9WqFQBg37598PHxqZf+GP39/eHv7y8xvFOnTjh37hwGDhwIZ2dnsXGGhobw9fXFo0ePcO/ePYnvFxYWYs+ePThz5gyePHmC0tJSMMZQVlYGALhy5Yra6n/ixAkAwNSpU2Fqaioxfvbs2fjhhx9w9uxZFBcXw8LCQmz8gAED0LJlS4nvde3aFXFxcbh3755K9ZLX9VGHDh2kDvf29pb5dK3QG2+8IfF7AIKnb0tKSuDi4oLhw4dLjO/atSt69OiBc+fOIT4+Hm3atJGY5p133pE7b2mED20cO3YMKSkpGDhwIKqrq5GSkgJfX19ERERg3rx5SExM5HplSEpKAgD06dNHaplvvvmmxO9Un6ZMmSIxzMfHB6ampnj58iWeP3+OZs2aAdDcPltWVob9+/fj9OnTePDgAUpKSsAY48bL24eUqb+mzJ07F+vXr8fJkyeRlJQk87cGwHVzJO83NzU15eKHUHBwsMz+Onv16gUAYIzhwYMHePjwIQDA09MTy5cvV2gZhLHlrbfegqOjo8T46dOn44svvsD9+/dx69YteHl5iY1v0aKF1H1xyJAhcHFxwYMHD5CSkoIBAwYoVB9F2NraIiIiQmJ4p06dsHv3bpnx3t/fH+fPn1co3jVv3hx8Ph+3b9/GlStX4Ofnp1Dd6LigvLi4OADS92lAUE8TExOcPXsWlZWVYvkEAEyYMAEGBrKfka6ursbhw4dx4sQJ3Lt3D0VFRVyc4fF4yMzMRElJCczNzeu8LPHx8WCMoVevXlK3wTfffBMtW7bEw4cPpe4XTZs2xciRIyW+17VrVwCQ+E1atWqFu3fvIj4+HmFhYXWuvyL0puujmTNnIjY2Fl999RW2b9+OAQMGoHfv3ggNDZWaYKiDtKQDEAQURcYXFRWJDU9PT8eQIUPw+PFjmfP8559/VKmqVLdv3wYgO4Hz8PCAiYkJysvLcffuXfj6+oqNl7V8whOEmsunKFW6Pmrfvr3K0wjXg5eXl8yEx9vbG+fOneOmFWVnZ6dyX3p9+vTBsWPHkJiYiIEDB+LKlSvIz89HcHAw3N3d0apVKyQmJnLTC/8fHBwstTxF1oMmydvmc3JyUFRUxCVrmthnHzx4gPDwcNy6dUvmNPL2IWXqrynW1taYN28elixZgqioKJw+fVrmtFZWVgCA4uJimdMEBQVxScnff/8tdRsWlZKSwv3f0tIS/v7+iIiIwNy5c7n51aa22GJlZYVWrVrhzp07uH37tkSy2a5dO6kHeh6Ph3bt2uHBgwe4ffu2WpNNdcdzaQwNDfHRRx/h22+/RUBAAIKCghAaGorevXujV69eUpM7Oi4or6ioiOs4/f3335c77atXr/D8+XOJfrvlxdL8/HwMGjQI586dk1v2ixcv1JJs1vabGBgYwMvLCw8fPpS6Xyj7m8ydOxczZ85EeHg4OnfujDfeeAO9evVCcHCwwjFAWXrT9VGnTp2QlJSE8PBwPHr0CD/++CMmTJiAli1bon///rh586ba5ylrIxImLLWNF73aUlVVhdGjR+Px48cYNGgQEhMT8ezZM1RWVoIxhszMTABARUWF2uov3MBkXT3m8XhcIBVeQREl62qK8CAhunyapsjVPFnT1LYegNcvEFBmPShCmDQKk8iayWSfPn2QlZWFnJwc5Obm4vbt23B0dISnp6fU8rR5VVPe/KVtE5rYZydNmoRbt24hMDAQx44dQ25uLsrLy8EY4/adyspKtdS/Nrm5uejVq5fEZ9asWbV+d86cObC1tUVCQoLcZLNFixYABAe/ly9fSp3m5MmTOHPmDM6cOYMvvvii1nkzQfMpMMZQWFiItLQ0LFmyRKmDTF33KVW/VxfqjOfyrFixAuvWrUObNm2QnJyML7/8EmFhYXBwcMCiRYvErkLTcUE1ovtCSkqKzE95eTkAoLS0VKIMebF03rx5OHfuHNq1a4f9+/fj0aNHKCsr4/Yb4X6prt9FU8coWb/JjBkzsH37dvj5+SE1NRUrV67E0KFDYW9vj/fff19mrKkLrV7ZVFb37t1x/PhxFBUVISUlBadPn8auXbtw4sQJhIWF4dq1a3V+y4em/Pnnn7hz5w5cXV0RFxcHPp8vNj4nJ0ft87S0tAQA5OXlSR3PGMPff/8NABo7m9EFta0HAHj69CkA9a+Hrl27wszMDJcuXUJxcTESExPB4/HQu3dvAIKkc+fOnUhMTISxsTE3rKFQ5z77+PFjnD59Gubm5vj9998l3nSjiX1InlevXoldJRSqebtOGisrK8yfPx+LFy9GVFQUQkNDpU7n5+cHc3NzlJSU4MyZMxg8eHCd660Odd2nhHFHGmGZ+hqTDAwMMHv2bMyePRvZ2dlISkrC0aNHERcXhxUrVqCwsBAbNmwAQMcFVQmXAQDKy8u52KkOlZWV+OWXXwAABw8elHjjT2VlJXJzc9U2P0A7x6iJEydi4sSJyM3NRWJiIuLj47F3715s3rwZT548weHDh9UyHyG9ubIpytLSEv3798eKFSuQkZGBNm3a4NGjRzh69Cg3ja69Y1t4yb9z584SAQVQb5scIeHVsRs3bkgdn5mZifLychgaGsq8DN8QCNfDzZs3ZZ51X79+XWxadTE2NkaPHj1QWVmJs2fP4syZM/D29uZuywsTy4SEhFrba9ZG17Z5UerYZ+/fvw9A0BxC2isVNbEPyauTm5ub2FVC4Ufeu81FffTRR7Czs0NycjL++OMPqdMYGxtz7Qw3btyobPU1prbYUlhYyCVK0vapW7duSe08njHGNZEQ/Z4ub9vyuLm54Z133sHu3bu515Ru2bKFW3Y6LqjG2tqaa4ojjN3q8vfff6O4uBi2trZSXy157do1VFVVSf2uqttpbb9JdXU19+YhdR+jHB0dMWbMGPz3v//FhQsXYGBggCNHjuDJkydqnY9eJpuizM3N4ePjAwBibV7MzMwASL98rg3C+gjPTkRVVFRg3bp1tX5X2WXp378/AMFbR169eiUx/rvvvgMgaPOl7duzmtSrVy+Ym5sjJycHBw8elBh/6dIlnDt3DjweTyONpYXJ4//93//h2bNnYlcuPT094ejoiMTExFrba9ZG17Z5WVTdZ4Xj8/LypJ40rFq1St1V1eg6tbS0xMcffwwA3Bt8pPn0009hbGyM3377DT/99JPa66EKYWz53//+J/Uqz48//oiysjK4urpKPWA/fPhQ6pWT3377Dffv34eFhYXYg4T6sm3L0717dwCCZXjx4gUAOi7IU9vyCR+IkbeO6jLfgoICqfOWF2dU/U3Cw8PB4/Fw5swZpKenS4yPi4vDw4cPJfYLdevQoQOsra0BQG4bYlXoTbL5wQcfYO/evSgpKREbnpSUhJMnTwKA2NPKwte53bhxQ+4tm/rSvXt3GBkZISUlBdu3b+eGv3z5EuPHj5cabIRat24NAGIPkiji7bffhouLC54+fYpJkyaJNRLesWMHfvzxRwCCg1lD1qRJE3zwwQcABO8zFt2Z7969i8jISADA6NGjNXImL0wehVc2aiaTffr0wZ07d3D9+nXY2dnJbCReG13b5tW9z3p7e6Np06Z4+PAhvvnmGy7hfPXqFWbPni01SNeVqvueombOnAl7e3ucO3eOu8pVk4+PD2JiYgAIniCeOXOm1Cd+r169iv3792uknjX17dsXXbt2RVlZGd5++22x238nTpzA0qVLAQhii7SrPUZGRpg1axauXr3KDbtx4wb3rvHp06eL3S5s3rw5rKyskJeXp5H2+epy48YNTJs2DRcvXhQ7ISorK8M333wDAHB1deUeQqPjgmy1Ld8nn3wCW1tbxMbGYt68ecjPzxcb/88//2DLli34+uuvlZqvjY0NvL29UVlZiblz53LtPquqqrBy5Urs3bsXJiYmKtVZlrZt23LJ8zvvvCO2f6elpeGjjz4CIDh+1fU2ekFBAcaOHYuEhASxuwtVVVX47rvv8OLFC1hYWEg9SawLrSaby5Ytk9rAXvgRnmEBwLlz5zB27FhYW1ujQ4cOCAwMhJubG4KDg1FYWIgJEyaItXtq3rw5+vbti6KiIrRp0wbdu3dHSEgIxo4dq41FhaOjI/d+48jISLi6uqJLly5wcnLCgQMHsHbtWpnfHTNmDABBtyABAQEICQlBSEhIre1GzM3N8csvv8Da2hp79+6Fo6MjunbtChcXF0ycOBGVlZX4/PPPMXDgQLUtpyLk/ea9evXCnTt31D7Pr776CqGhoXj06BECAgLg7e2NTp06oV27drhx4wb8/Pzwf//3f2qfLyA4oJiYmHAHn5q3yUWTzz59+qh8K0bXtnl177PGxsb46quvAABffPEFnJ2d0bVrVzg4OOD777/H999/r/ZlEO57H3zwAXx8fLh97/Lly2op38LCAgsXLgQAmbfmAMFBZsuWLbCwsMAPP/yANm3aoFWrVujatSt8fX3RvHlz+Pr64sCBA3B2dlboIaW64PF42LVrF1q2bImEhAS4uLigc+fO8PDwQP/+/VFUVISJEydi2rRpUr8/atQo2NnZwc/PDz4+PvD19UXHjh1x//59dO3alUtWRef31ltvARCcoHTt2pX7LXRJeXk5Nm3ahG7dusHW1hadO3dGQEAAHBwc8O2338LExESsOQQdF2SrbflatmyJQ4cOwc7ODmvXroW9vT18fX3RvXt3tGnTBnZ2dpg8eTKuXbum9LyXL18OHo+HH3/8EU5OTujatSscHR3x6aefYvHixXBycpJb55UrV6Jdu3YIDg5GSEgIjh07Vus8N27cCB8fH1y7dg2enp7o1KkTvL290blzZzx58gRvvPEGoqOjlV6Wmqqrq7F3716EhoaiSZMm6NSpE7d8s2fPBo/Hw7p168TaxaqDVh8QyszM5J62k6ZLly7c/9euXYuDBw8iOTkZOTk5uHv3LpycnNC/f3/MnDkTQ4YMkfj+rl278OmnnyI+Ph6pqamorKyEq6urRpZFEatWrULLli3xn//8B/fu3UNJSQneeOMNLF68WKJbBlGffvopqqqqsGfPHty4cYN7mlHaLZCaAgMDceXKFSxfvhzHjh3DX3/9BQsLC4SHh2P27NkYNGiQ2pZPUdIeqhClia4zzMzMcPz4cWzcuBE///wzbt68ierqanTo0AFjxozB3Llz1dKFhTSmpqbo1q0bzpw5Ay8vL4nfumayWRe6tM1rYp+dOXMmbGxssHr1aty4cQOvXr1Cly5d8PHHH2PAgAGYOnWqWpdh4sSJePHiBX766SdkZmZyB66aV1HqYsaMGVi9enWtScK7776LoUOHYtOmTTh+/DgyMjJw5coVmJqawsnJCeHh4Rg2bBgiIiKktv9Tt7Zt2yI9PR0rV67EwYMHcf36dfD5fPTp0wdTp07F+PHjZZ448fl8JCYmYsmSJYiLi0Nubi5cXFzw9ttv4/PPP5d6+3b9+vWwsrLCwYMHceXKFbU+oa0uHh4e2Lx5M06cOIHLly9zXdoIl23BggUSd0/ouCCdIssXFBSEGzduYP369Thy5Aju3r2LqqoqtGjRAgMGDMDQoUOl9j9Zm6FDh+Lo0aP48ssvkZ6ejlu3bsHb2xvr1q3D+PHjxa5Ci+rduzd27dqFdevW4fr169zvr0gXj82bN8e5c+cQExODX375Bbdv34aBgQG6du2Kd955B9OmTVPLg1BWVlb4+eefceLECVy8eBHZ2dkoLy9Hq1atMGDAACxYsEDh/mGVwWP12X8NIYSQRmvbtm149913ERkZiW3btmm7OoSQeqI3bTYJIYQQQoj+oWSTEEIIIYRoDCWbhBBCCCFEYyjZJIQQQgghGkMPCBFCCCGEEI2hK5uEEEIIIURjKNkkhBBCCCEaQ8kmIYQQQgjRGEo2CSGEEEKIxlCySQghhBBCNIaSTUIIIYQQojGUbBJCCCGEEI2hZFMB27ZtA4/Hw7Zt28SG83g8hISEaKVODV1ISAh4PJ7ez6Oxy87OBo/H4z6Ojo7arpJCJkyYIFbvmvs+UR3F0/oXHR0NHo+HhIQEbVelQXNzcxOLGxkZGQp9TxgnJ02apNkK1vDf//5XrL6anL9OJpuiB6gWLVqgqqpK6nRXr17lpvPy8qrnWuqGmgfz2j5ubm7arnK90bcAWzNQSfvk5+dru5oq8fPzQ1RUFBYsWKDtqihk5MiRiIqKwvDhw7VdlTqjeKq8hIQEiX2Pz+fDzc0N7777LjIzM+s8D3We7ArrGx0drZbyNG3SpEm1xroDBw5ou5oqsba2RlRUFKKiomBnZ6ft6sgVEBCAqKgozJ49W+PzMtL4HOrAyMgIjx8/xvHjxzFo0CCJ8T/99BOMjIxQWVmphdoBN2/ehLm5uVbmLWRjY4OoqCixYfn5+Vi/fj1cXV0lzlRsbGzqr3I6bvv27SgpKdF2NcQYGhri888/lzne1NS0HmujPp06ddKbAyEgSDZHjhyJbdu24eDBg9qujlpQPFVe586dMWTIEADAy5cvkZKSgm3btuHXX3/FhQsX0K5dOy3XUDEffvghxo4dCxcXF21XRczkyZPRsmVLqeP09YTHxsZGb2JdQEAAAgICkJ2djfXr12t0XjqdbPbs2RNXrlzBli1bJIJjeXk5du7ciUGDBuHQoUNaqZ8u7AzSNmzhhuPm5qY3G7026FrgBQQJAf1mRBMoniqvS5cuEvvj9OnT8eOPP2LZsmWIjY3VTsWUZGdnp5NX2aZMmYLu3btruxqkHujkbXQhMzMzjBkzBocPH8azZ8/Exh06dAjPnj3Du+++K/P7jDFs2bIFQUFBaNKkCczNzdGlSxds2bJF6vT//PMPpk+fDgcHB5ibm6Nr16749ddfZZYvrY3R7du3sXDhQgQEBKBZs2YwNTWFp6cnPv30UxQVFUmUIbyVUllZia+++gru7u7g8/nw9PTEDz/8IGftKE/0Vsu5c+fQv39/2NjYiN3K2bJlC4YPHw43NzeYmprC1tYW/fv3x+nTp+WWl5aWhv79+8PKygrW1tYYMWIEsrOzJb6TlpaGUaNGwcXFBXw+Hw4ODujRowdWrFhRa/1fvnyJlStXIjg4GM7OzjAxMYGzszPeeecd3L17V2zakJAQLF26FAAQGhoqtRmBrNtYlZWVWLt2Lfz8/GBmZgZra2uEhobit99+k5hWtP3ZyZMn0atXL1hYWKBZs2aIjIzE8+fPa10uVQnrX1ZWhiVLlqBt27YwNjbmDo7C7fPRo0eYNGkSHB0dYWBgINasIDY2Ft27d4elpSUsLS3RvXt3qQdQRbYdVYg2ddi6dSt8fHxgZmYGd3d3fPfddwAE+/H69evh5eXF7U8///yzRFnCW3P37t3D6tWr4enpCTMzM3To0AF79uwBAFRUVGDJkiVwd3eHqakpfH19cfz48Totg76geKqeeDp58mQAQGpqqsS4Bw8eYPLkyWjRogVMTEzQsmVLTJ48GTk5ORLLmpiYyP1fWps5RWNxdHQ0QkNDAQBLly4VK08Yg+U1KTpy5AhCQ0NhbW0NMzMzdOrUCevWrZNobiHarvDevXsYNWoUmjZtCgsLC7zxxhu4cuWKUutRGaL1j42NRefOnWFubs5tL7XFQgA4e/YsBg8eDFtbW5iamsLLywvR0dFS724pEjtVUVVVhZUrV6Jt27YwNTVF27ZtsXz5clRXV8v8Tl5eHubOnYu2bduCz+fDzs4Ob775Jq5duyZ1+sTERPTp04c7Do0ZMwY5OTlaf0ZBp69sAsB7772HTZs2YefOnWLtCrZs2QJ7e3vuFkdNjDFMmDABu3btgqenJ8aNGwcTExPEx8dj8uTJuHHjBlavXs1NX1JSgpCQEFy9ehU9evRAcHAwcnJyMGbMGISHhytc37i4OPz0008IDQ1FSEgIqqurcf78eaxcuRKJiYlISkqCsbGxxPfefvttXLhwAQMHDoShoSF++eUXzJw5E8bGxpg6daoSa6x2Z8+exbJlyxAaGor3338fDx484MbNnDkTfn5+eOONN9C8eXM8evQIBw4cwBtvvIG4uDipbdguXbqEb7/9FiEhIZg2bRrS09Nx4MABXL16FdeuXeNu/V6+fBk9e/aEoaEhhg8fDldXV+Tn5+P69evYvHkzPv30U7n1vnnzJpYsWYLQ0FCMGDECFhYWyMjIwK5du/Dbb78hLS0Nrq6uAMAF7cTERERGRnJJZm3NCBhjGDNmDOLi4uDp6YmZM2eiuLgYv/zyC4YMGYL169fjo48+kvje4cOHceTIEQwdOhQffPABkpKSsH37dty9exdnzpyRO8+6GjlyJK5cuYL+/fvD1tYWrVu35sY9f/4cPXr0gK2tLcaMGYPy8nI0adIEADB37lysW7cOLVq0wOTJk8Hj8bB//35MmjQJV65cQUxMjMS85G07dbFu3TokJCRg+PDh6Nu3L/bv34/Zs2fD3NwcV65cwf/+9z8MGTIEffv2xZ49e/DOO+/A3d0dvXr1kihr3rx5uHDhAoYOHQpDQ0Ps2bMH48aNQ9OmTfF///d/uHbtGgYNGoRXr15h165dGDZsGDIyMuDu7q6WZdFlFE/rHk8ZYwAEdyFEZWZmolevXsjLy8PQoUPh7e2N69evY8uWLThy5AhSUlLQtm1bAEBUVBS2bduG+/fvizWD6tSpE/d/RWNxSEgIsrOzERsbi+DgYLGEvbZ4t379esyZMwe2trYYN24cLCwscPjwYcydOxfJycnYt2+fRIKSnZ2NwMBAdOjQAe+99x7u3r2LgwcPIjQ0FDdv3oSDg4Oyq1Rh3377LU6fPo1hw4YhLCxM4jeQFQv379+PsWPHwsTEBGPGjIG9vT3++OMPLF26FCdOnMDp06fB5/PFypIXO1X1/vvvY8uWLXB3d8fMmTPx6tUrxMTE4OzZs1Knv3v3Lpf0hoeHIyIiAnl5edi/fz+OHz+OkydPIjAwkJv+xIkTGDx4MIyMjDBmzBg4OTkhISEBvXr1QtOmTetU9zpjOigrK4sBYP3792eMMebt7c18fX258Q8fPmSGhoZs/vz5jDHGALB27dqJlbFp0yYGgE2ePJlVVFRww8vKytjQoUMZAHbp0iVueFRUFAPApk6dKlbO8ePHGQAGgG3dulVsHAAWHBwsNuzhw4esrKxMYpmWLl3KALAdO3aIDQ8ODmYAWGBgIHv58iU3PCMjgxkZGUkslyKE669m3U6fPs0ty08//ST1u/fu3ZMY9vjxY+bs7Mw8PDxklrdnzx6xcRMnTmQA2O7du7lh8+bNYwDYwYMHJebx7Nkzsb+F60VUfn4+e/78ucR3T506xQwMDNiUKVPEhgt/09OnT0tdVmnz2L59O7fuRH/HnJwcZm9vz4yNjcXW0datWxkAZmRkxM6cOcMNr6ysZCEhIQwAO3funNT51+Tq6soMDQ1ZVFSU1M/GjRul1r9Tp05S14vwt3n33XdZZWWl2LikpCQGgLVv357l5+dzw/Pz85mXlxcDwJKTk7nhimw70gi3xcjISKnjhb+Rra0tu3v3Ljf8wYMHzMTEhFlbWzNPT0+Wl5fHjbtw4QIDwIYNGyZWVmRkJAPAPDw8xKY/f/48A8BsbGxYr169WFFRETdu7969DAD76KOPpNZP+PvW3Pf1CcVT5eOpcHufNm2axLgpU6YwAGzmzJliw/v27csAsB9//FFs+I8//sgAsH79+kmtqyyqxOKoqCipZUmLhXfv3mVGRkbM3t6ePXjwgBteVlbG1e3nn3/mhgu3IwBsxYoVYuV//vnnDABbvny5zOURJdxXJ0+eLDPelZaWStTfwsKC/fXXXxLlyYuFBQUFzMbGhvH5fHblyhVueHV1NRs3bhwDwL766iux78iLnfK4uroyV1dXqeOEv5Gfn59YDHr48CGzs7OTGid79uzJjIyM2IkTJ8SG37p1i1lZWTEfHx9uWGVlJXN1dWUGBgbs/PnzYtNPmjSJWyZpaovT6qAXyebq1avFgtnXX3/NALDr168zxqQHR19fX2ZhYSG2wQr99ddfDAAXXBljzN3dnZmYmLAnT55ITN+vXz+Fg6Msz58/ZwDYpEmTxIYLd5JTp05JfEc4rqCgQKF5CNWWbPr7+ytVHmOMzZo1iwFg2dnZEuX16dNHYnrhuHnz5nHDhMlmzR1HmtoCcU0+Pj7Mzc1NbJgqyabwgHHhwgWJ6ZcvXy4RmITJyDvvvCMxvXDcd999p9AyuLq6cgFB2sfPz09q/aUl74wJtk8TExP2999/S4x77733GAC2d+9eiXG7d+/mDgRCqm47iiab0dHREuOEv0VsbKzEuNatW0sEdeEBbNu2bVKnB8ASExPFhldWVjJjY2OZ+3FDTDYpntYeT4Xbe+fOnbnkZ86cOaxz587cCY3osj148IABYB06dGDV1dViZVVXV7P27dszAGJJnbIxTkheLFYm2fzyyy8ZALZy5UqJ6c+dOyeRIAu3I3d3d1ZVVSU2vXDcyJEjFVoG4b4q7/PixQuJ+s+dO1dqefJiofACwgcffCAx7sGDB8zIyIi1adNGbLi82CmPvGTz3XffZQDY/v37JcZ99dVXEnEyLS1NIg6LEh5Pr169yhhjLCEhgQFgI0aMkJg2JyeHGRoaajXZ1Pnb6AAwceJELFq0CFu2bEHnzp2xbds27jK+NCUlJbh69SqcnZ2ltgWsqKgAAK4PrMLCQmRlZaFDhw5S+wHs3bs3Tp48qVBdGWPYunUrtm3bhmvXruHly5di7TEeP34s9XsBAQESw4RP6eXn58PKykqh+SuiW7duMsfdu3cPy5cvx6lTp/Do0SOUlZWJjX/8+DF3q1qotroLjRo1CuvWrUNERARGjx6NsLAw9OrVS6kHdRISErBu3TpcuHABz549E3ty1sTEROFyZElPT4eZmZnUdSS8PXX58mWJcYqug9rw+Xy8evVK4ekB+b+nu7u71AcD0tPTAUDslpuQvOWUN6+68Pf3lxjm5OQEQPzWoui4CxcuKFXWvXv3JMoyNDSEvb09Hj16pHyl9RTFU8XjaWpqqkTbTA8PD6SkpKB58+bcMOH+FBwcLHHbmcfjoU+fPrh58yauXLmCVq1aKTRvVWKxMuTFgO7du8PMzExqDPDz84OBgfjjHqrEOgA4d+6cUg8I1RZ/pI2Xt5ytWrVCmzZtcOvWLRQWFoptF7Jip6qEbVp79+4tMU7asPPnzwMAcnNzpT40KtzfMjIy0LFjR678nj17SkzbsmVLuLi4ICsrS+X615VeJJv29vYYNGgQdu/ejWHDhuHOnTty++t78eIFGGN49OgR95CINMXFxQAED54I5yONMm1QPvroI2zYsAGtWrXCsGHD4OTkxLUFWbp0qUTAELK2tpYYJmyPIqtfPFXJWp47d+6gW7duKCgoQGhoKIYOHYomTZpwDaMTExOl1l/Ruvfo0QOnTp3C8uXLsXv3bq5T586dO+Pbb7/lGrnL8r///Q9jxoyBpaUl+vfvDzc3N5ibm3MP6Ny/f1/RVSBTQUGBzIOB8MAp3F5E1efvV5O87VPWuIKCAhgYGIgdMEW/Y2BgIHU5NdUeS1pbKOH6kzVOVhc9qpQlTJgaA4qniu+P06ZNw3/+8x8wxvDkyROsXbsWq1evxujRo/HHH3/A0NAQgGB/krds8mKHNKrGYmXUVmdZJ2G6GutkjVfkt7l16xYKCgrEkk11x7qXL1/CwMBAagIrbV7//PMPAOC3336T+nCqkHC/Ey6ntJgunAclmwp47733cPDgQUyePBlmZmZ4++23ZU4rPKB07twZly5dqrVs4fR5eXlSxz99+lShOubl5eH//u//4Ovri3Pnzon1GZebmys3UNcnWU+krV27Fi9evMCOHTswfvx4sXHTp0/nnp6si+DgYAQHB6O0tBQXLlzA4cOH8cMPP2Dw4MG4evUq2rRpI/O70dHRMDU1RWpqKjw8PMTGCZ82rqsmTZrI/L2Fw+vaSFzd5D1hKGtckyZNUF1djb///lsiKcjLy0N1dbXU5aQ3LjUMFE+Vw+Px4OzsjG+//Ra5ubnYsWMHvv/+e8yZMwfA62VWV+yoj1gsWmdpV0jz8vL0KtbJGq/qb6PuWGdtbY3q6mo8e/ZMIiGUVjdhfb7//nt8+OGHtZYvnP7vv/+WOl7R/U5TdLrrI1GDBg2Co6MjHj16hDfffFPuTmBlZYX27dvj5s2bCl3Wb9KkCdzd3XHnzh3k5uZKjE9OTlaojvfu3QNjDG+88YZE58SKlqFNwu6Dhg0bJja8uroaKSkpap2XmZkZQkJCsGbNGnz22WcoLS3FH3/8UWv92rdvL5FoPn78WKLrIwDcVQdlzrb9/f1RWlqKP//8U2KcMMBLu62rb4S3mqV15dGQlpNIR/FUdatWrYKZmRm+/vprFBYWAni9ryQlJXFPqwsxxrj6iu5T8uKTsrFY1VgHSI8Bf/75J0pLSxtEDJC3nI8ePcLdu3fRunVrtTZVk8bPzw+A9G1X2jDhU+bnzp1TqnxpT7Y/fPhQovut+qY3yaaRkREOHTqEX3/9Fd98802t03/00UcoKSnB1KlTucvMorKyssT6gZw4cSLKy8uxZMkSselOnDihcPsi4dnh2bNnxdoVPXz4sNZufXSBsP41u+pZuXKlzD69lJGcnMxd6hclPOMyMzOrtX537twRO0N79eoVPvjgA6m3VG1tbQEI1r+iIiMjAQCLFi0Su7X66NEjxMTEwMjISOJKgz4SLufSpUvFfpOCggLuipFwGtLwUDxVnZOTE6ZPn47nz59j3bp1AAQviAgNDeW6OhK1ZcsWXL9+HX379hVroiMvPikbi1WJdePGjYORkRFiYmLE2r5WVFRw67e+39WtCcOHD4e1tTW2bt2K69evc8MZY1ycr4/lfOeddwAAX375pdg+9OjRI6lv7+nWrRsCAwOxe/du7N27V2J8dXW12BVu4fMPBw8elLhY8sUXX2jtzWBCenMbHQC6du2Krl27KjTttGnTcP78ecTGxiIlJQVvvPEGnJ2d8fTpU2RkZODChQvYtWsX1//iwoULERcXh82bN+P69evo06cPcnJy8Msvv2Dw4MFy20wIOTk54c0338T+/fvRpUsX9OvXD0+fPsWRI0fQt29f3Lt3ry6Lr3HTp0/H1q1bMXLkSIwZMwbNmjXD+fPnkZaWpvA6kGfNmjWIj49HaGgoWrduDVNTU6SlpeHkyZNo27YtRowYIff7s2bNwqxZs+Dv749Ro0ahsrIS8fHxYIzBz89PolNhYWfuixcvRkZGBqytrWFtbY0PPvhA5jwmTpyIuLg4HDx4EL6+vhgyZAjXz+bz58+xZs0asX4s1a2yslLuG4QmTZqklvfb9+nTB7NmzcL333+Pjh074s033wRjDHFxccjJycFHH32EPn361Hk+RHdRPFXdJ598gh9//BExMTGYNWsWbGxssHHjRvTq1QtTp07F4cOH0aFDB9y4cQOHDh1C8+bNsXHjRrEy+vbti3379uGtt97CoEGDYGpqCh8fHwwePFjpWOzl5QVnZ2fs2bMH5ubmaNmyJXg8Hj744AOpbSwBoE2bNli5ciXmz58PX19fjB49GhYWFjhy5AgyMjIwfPhwTJgwQWPrEAD++9//4tixY1LHhYSESH2oR1lNmjTB5s2b8fbbbyMwMBBjxoxB8+bNcfLkSVy6dAndunXDxx9/XOf51CYkJATvvvsu9/KKESNGoKysDHv37kX37t1x5MgRie/s3r0boaGhGDt2LNatW4fOnTvD1NQUDx48wLlz5/D3339zD5QaGhriP//5D4YNG4bg4GCMHTsWjo6OSExMxKNHj+Dn54e//vpL48spi14lm8oQPjQyaNAgbN68GUeOHEFRURHs7e3h4eGB1atX44033uCmt7CwQGJiIhYtWoRff/0VaWlp8Pb2xt69e/Hy5UuFE61t27bBzc0N+/fvx/fffw8XFxfMmzcPn3zyiVqeltYkf39/nDhxAp9//jni4uJgaGiInj17IiUlBYcOHapzsikMfBcuXOBuN7m4uODzzz/HnDlzar2NIeyU+fvvv8fmzZthY2ODwYMHY9myZRg9erTE9B06dMDWrVuxZs0arF27FmVlZXB1dZWbbPJ4POzbtw/r169HbGwsvv/+e5iYmCAgIADz5s2TuK2lblVVVXLbooWEhKgl2QSA7777Dv7+/ti4cSM2bdoEAPD29sbSpUvlvkmGND4UT8U5ODjggw8+wJo1axATE4Mvv/wS7dq1w6VLl7B06VIcO3YMv/32G5o3b45JkyYhKipKol3k1KlTkZ2djT179uCbb75BZWUlIiMjMXjwYKVjsaGhIeLi4vDJJ5/g559/5m7vjx07VmayCQhegNC2bVvExMRgx44dKC8vh6enJ9asWYOPPvpI4220f/rpJ7nj1ZFsAsBbb70FR0dHLF++HHFxcSgpKYGbmxu++OILfPLJJ9yLRzRt8+bN8PT0xObNm7Fhwwa0bNkS8+bNw+jRo6Umm+7u7khPT0dMTAwOHDiALVu2wNDQEE5OTujTpw9GjRolNv3AgQNx4sQJLFmyBHv37oWZmRn69euHvXv3YtCgQVptg8tjNRuYEEKImmRnZ8Pd3R2RkZFc7wP6ZNu2bdzViIZwS5EQojnCCwHSXtWsTYWFhXBwcICPj4/ULuPqI07rTZtNQoj+io2NBY/Hk9rvoi6aMGECeDweXeElhCjl/v373LvphX1h1pfi4mLuqrZQVVUVPv74Y5SWliIiIkJs3H//+1/weLx6eVVvg72NTgjRPhsbG7F3P1taWmqxNoobOXIk9x5rgJ7MJ4TUbs6cOWI9NqizU3hFZGZmolevXujfvz9at26NwsJCJCcn48aNG/D29sZHH30kNn1AQIBYfNZknKPb6IQQQggheu7vv//GwoULkZiYiKdPn6KyshIuLi6IiIjA4sWLYWNjo7W6KXUbfePGjfD19UWTJk3QpEkT9OjRA0ePHuXGM8YQHR0NZ2dnrh9F0a4GCCGkIXv06BEmTJiAZs2awdzcHJ06dRJ73SHFSEKIpjRv3hxbt27FvXv3UFxcjLKyMmRmZuLbb7/VaqIJKJlstmzZEitWrMClS5dw6dIl9O3bF8OHD+eC5apVqxATE4MNGzbg4sWLcHR0RFhYmEQbAkIIaWhevHiBoKAgGBsb4+jRo7hx4wbWrFkjFuQpRhJCGqM630a3tbXFt99+i/feew/Ozs6YM2cOPvnkEwBAWVkZHBwcsHLlSkybNk0tFSaEEF306aefIiUlRebbbRhjFCMJIY2SyslmVVUV/ve//yEyMhLp6ekwNTVFmzZtkJaWxr0eChD03m9jY4PY2Fip5ZSVlaGsrIz7u7q6Gv/88w+aNWtG72EmhGgdYwyFhYVwdnaGgYHsm0EdOnRA//798fDhQyQmJqJFixaYMWMGpk6dCkDw+kVlYyTFR0KIrlI0NgonVspff/3FLCwsmKGhIbO2tma//fYbY4yxlJQUBoA9evRIbPqpU6ey8PBwmeVFRUUxAPShD33oo9OfnJwcubGRz+czPp/PFi1axNLS0th//vMfZmpqymJjY1WOkRQf6UMf+uj6p7bYyBhjSnd91K5dO1y+fBn5+fnYv38/IiMjxd7PWfNsmzEm9wx80aJFmDdvHvf3y5cv4eLigqysrFrfKFNRUYHTp08jNDQUxsbGyi4KlanB8qhMKlOXy1SmvMLCQri7u9caj6qrq9GlSxcsW7YMgOCNXNevX8fGjRu59yIDysVIReLjlStX0K9fP5w8eRJ+fn5yl0/atIrSh9+VymycZepDHRtimYrGRkCFfjZNTEy4/ue6dOmCixcvYv369VwbpNzcXDg5OXHT5+XlwcHBQWZ5fD4ffD5fYritrW2tr1aqqKiAubk5mjVrptaV3BjL1Ic6UplUpja2d+H42m5bOzk5oUOHDmLD2rdvj/379wMA16G9MjFSkfgofADJxsYGzZo1k7t80qZVlD78rlRm4yxTH+rYEMtUNDYCaniDEGMMZWVlcHd3h6OjI+Lj47lx5eXlSExMRM+ePes6G0II0WlBQUG4deuW2LDbt29z78SmGEkIaayUurL52WefYeDAgWjVqhUKCwuxZ88eJCQk4NixY+DxeJgzZw6WLVsGDw8PeHh4YNmyZTA3N8e4ceM0VX9CCNEJc+fORc+ePbFs2TKMHj0af/75JzZt2oRNmzYBAMVIQkijpVSy+fTpU0ycOBFPnjyBtbU1fH19cezYMYSFhQEAFi5ciNLSUsyYMQMvXrxAYGAgTpw4odD9fEII0Wddu3bFr7/+ikWLFuHLL7+Eu7s71q1bh/Hjx3PTUIwkhDRGSiWbP/30k9zxPB4P0dHRiI6OrkudCCFELw0ZMgRDhgyROZ5iJCGkMapzm01CCCGEEEJkoWSTEEIIIYRoDCWbhBBCCCFEYyjZJIQQQgghGkPJJiGEEEII0RhKNgkhhBBCiMZQskkIIYQQQjRGb5PNqqoqJCYmIikpCYmJiaiqqtJ2lQghhBBCSA16mWzGxcWhbdu2CAsLQ0xMDMLCwtC2bVvExcVpu2qEEEIIIUSE3iWbcXFxGDVqFHx8fJCcnIzdu3cjOTkZPj4+GDVqFCWchBBCCCE6RK+SzaqqKsyfPx9DhgzBgQMHEBgYCDMzMwQGBuLAgQMYMmQIFixYQLfUCSGEEEJ0hF4lm8nJycjOzsZnn30GAwPxqhsYGGDRokXIyspCcnKylmpICCGEEEJE6VWy+eTJEwBAx44dpY4XDhdORwghhBBCtEuvkk0nJycAwLVr16SOFw4XTkcIIYQQQrRLr5LN3r17w83NDcuWLUN1dbXYuOrqaixfvhzu7u7o3bu3lmpICCGEEEJE6VWyaWhoiDVr1uDIkSOIiIjA+fPnUVpaivPnzyMiIgJHjhzB6tWrYWhoqO2qEkIIIYQQAEbaroCyRo4ciX379mH+/Pno06cPN9zd3R379u3DyJEjtVg7QgghhBAiSu+STUCQcA4fPhynT5/G0aNHMXDgQISGhtIVTUJIo8OrfAV/RwOY5d8GHv97s6qyEtYl2cCTK4DR6zBvln8b/o4G4FW+0k5lCSGNkt4lmyUlJcjIyAAAGBsbgzEGY2NjXLlyBQDg5eUFc3NzbVaREELqjWnRA6RNswSSpgFJgmHGAEIA4Jb4tO0BpE2zxM2iBwB61mc1CSGNmN4lmxkZGejcubPYsLVr13L/T01NRUBAQH1XixBCtOKVpQsCfizCzp070d7LCwBQUVmJlJQUBAUFwVjkyubNjAyMHz8ePw1y0VZ1CSGNkN4lm15eXkhNTQUg6OooMjISsbGxXB+bXv8GW0IIaQyYkSnSc6tRauMJOHcSDKyowEvzR4CTH2BszE1bmluN9NxqMCNT7VSWENIoKfU0+vLly9G1a1dYWVnB3t4eERERuHVL/D7NpEmTwOPxxD7du3dXW4XNzc0REBCAgIAALrH08vLihtEtdEKINkRHR0vEPkdHR248YwzR0dFwdnaGmZkZQkJCcP36dS3WmBBC6odSyWZiYiJmzpyJ8+fPIz4+HpWVlQgPD0dxcbHYdAMGDMCTJ0+4z++//67WShNCiC7y9vYWi31Xr17lxq1atQoxMTHYsGEDLl68CEdHR4SFhaGwsFCLNSaEEM1T6jb6sWPHxP7eunUr7O3tkZqaKtYNEZ/PFzujJ4SQxsDIyEhq7GOMYd26dVi8eDHXPVtsbCwcHBywa9cuTJs2rb6rSggh9aZObTZfvnwJALC1tRUbnpCQAHt7e9jY2CA4OBjffPMN7O3tpZZRVlaGsrIy7u+CggIAQEVFBSoqKuTOXzhekWkVJVqmuuhDmfpQRyqTytTG9q7MPDMzM+Hs7Aw+n4/AwEAsW7YMrVu3RlZWFnJzcxEeHs5Ny+fzERwcjLNnz8pMNhWJj5WVldy/NZerZt2lTasoffhdqczGWaY+1LEhlqnMPHmMMaZKZRhjGD58OF68eIHk5GRu+N69e2FpaQlXV1dkZWXhiy++QGVlJVJTU8Hn8yXKiY6OxtKlSyWG79q1q9b2l3fv3sX8+fOxZs0atGnTRpXFIIQQuUpKSjBu3Di8fPkSTZo0kTnd0aNHUVJSAk9PTzx9+hRff/01MjIycP36ddy6dQtBQUF49OgRnJ2due+8//77uH//Po4fPy61TEXiozJxkGImIURdFI2NQB2SzZkzZ+K3337DmTNn0LJlS5nTPXnyBK6urtizZ4/Ut/tIO3Nv1aoVnj17Vmvl//zzT/Tq1QtnzpxBt27dVFkMCRUVFYiPj0dYWBiMRZ7ibOhl6kMdqUwqUxvbe0FBAezs7BQKqKKKi4vRpk0bLFy4EN27d0dQUBAeP34MJycnbpqpU6ciJydHoomSkCLxMT09HYGBgbhw4QL8/f3lLp+0aRWlD78rldk4y9SHOjbEMpWJjSrdRp81axYOHTqEpKQkuYkmADg5OcHV1RWZmZlSx/P5fKlXPI2NjWtdccLxikyrrMZapj7UkcqkMuuzPFXnZ2FhAR8fH2RmZiIiIgIAkJubK5Zs5uXlwcHBQWYZisRHo3/70TQyMpKoa83lkzetovThd6UyG2eZ+lDHhlSmMvNT6ml0xhg+/PBDxMXF4dSpU3B3d6/1O8+fP0dOTo5YgCWEkIaurKwMN2/ehJOTE9zd3eHo6Ij4+HhufHl5ORITE9GzJ73JhxDSsCmVbM6cORM7duzArl27YGVlhdzcXOTm5qK0tBQAUFRUhAULFuDcuXPIzs5GQkIChg4dCjs7O4wYMUIjC0AIIbpgwYIFSExMRFZWFi5cuIBRo0ahoKAAkZGR4PF4mDNnDpYtW4Zff/0V165dw6RJk2Bubo5x48Zpu+qEEKJRSt1G37hxIwAgJCREbPjWrVsxadIkGBoa4urVq9i+fTvy8/Ph5OSE0NBQ7N27F1ZWVmqrNCGE6JqHDx/i7bffxrNnz9C8eXN0794d58+fh6urKwBg4cKFKC0txYwZM/DixQsEBgbixIkTFBsJIQ2eUslmbc8SmZmZyXyqkhBCGrI9e/bIHc/j8RAdHY3o6Oj6qRAhhOgIpW6jE0IIIYQQogxKNgkhhBBCiMZQskkIIYQQQjSGkk1CCCGEEKIxlGwSQgghhBCNoWSTEEIIIYRoDCWbhBBCCCFEYyjZJIQQQgghGkPJJiGEEEII0RhKNgkhhBBCiMZQskkIIYQQQjSGkk1CCCGEEKIxlGwSQgghhBCNoWSTEEIIIYRoDCWbhBBCCCFEYyjZJIQQQgghGmOk7QoQQgjRXSUlJcjIyEBhYSESExNhY2MDKysrAICXlxfMzc21XENCiK7Tq2QzMzMThYWF3N8ZGRncv0ZGrxfFysoKHh4e9V4/QghpaDIyMtC5c2fu77Vr13L/T01NRUBAgDaqRQjRI3qTbGZmZsLT01PquMjISIlht2/fpoSTEELqyMvLC6mpqbh27RoiIyMRGxuLjh07cuMIIaQ2epNsCq9o7tixA+3btwcAFBUV4cCBA4iIiIClpSUA4ObNm5gwYYLYFVBCCCGqMTc3R0BAACorKwEIEky6mkkIUYbeJJtC7du35wJdRUUFXrx4gR49esDY2FjLNSOEEEIIITUp9TT68uXL0bVrV1hZWcHe3h4RERG4deuW2DSMMURHR8PZ2RlmZmYICQnB9evX1VppQgjRZcuXLwePx8OcOXO4YRQbCSGNlVLJZmJiImbOnInz588jPj4elZWVCA8PR3FxMTfNqlWrEBMTgw0bNuDixYtwdHREWFgY3dYmhDQKFy9exKZNm+Dr6ys2nGIjIaSxUirZPHbsGCZNmgRvb2/4+flh69atePDgAVJTUwEIztzXrVuHxYsXY+TIkejYsSNiY2NRUlKCXbt2aWQBCCFEVxQVFWH8+PHYvHkzmjZtyg2n2EgIaczq1Gbz5cuXAABbW1sAQFZWFnJzcxEeHs5Nw+fzERwcjLNnz2LatGkSZZSVlaGsrIz7u6CgAICgPWZFRQU3XNg4vbKykhte819Z0ylDWpl1pQ9l6kMdqUwqUxvbuzLznDlzJgYPHow33ngDX3/9NTdcldgIKBYfFY2NsqZVlGiZFHeoTF0qUx/q2BDLVGaeKiebjDHMmzcPvXr14rrByM3NBQA4ODiITevg4ID79+9LLWf58uVYunSpxPATJ06IdRZ89+5dAMCZM2fw5MkTsWnj4+MVmk4ZomWqiz6UqQ91pDKpzPosr6SkRKGy9uzZg7S0NFy8eFFinCqxEVAsPioaG2ubtjbC7164cAHPnj1T6ru10YdthcrU/TL1oY4NqUxFYyNQh2Tzww8/xF9//YUzZ85IjOPxeGJ/M8YkhgktWrQI8+bN4/4uKChAq1atEB4ejiZNmnDD09PTAQC9evWCv78/AEFWHR8fj7CwMO5pdGnTKUNamXWlD2XqQx2pTCpTG9u78GqiPDk5OZg9ezZOnDgBU1NTmdMpExsBxeKjorFR1rSK+vPPPwEAgYGB6Natm1LflUUfthUqU/fL1Ic6NsQyFYmNQiolm7NmzcKhQ4eQlJSEli1bcsMdHR0BCM7inZycuOF5eXkSZ/RCfD4ffD5fYrixsbHYQgrfEGRkZCSx8KLTyptOGTXnrw76UKY+1JHKpDLrszxF5peamoq8vDyxN+1UVVUhKSkJGzZs4HrtUCY2AorFR0VjY23T1kY4vT78rlRm4yxTH+rYkMpUZn5KPSDEGMOHH36IuLg4nDp1Cu7u7mLj3d3d4ejoKHbptby8HImJiejZs6cysyKEEL3Rr18/XL16FZcvX+Y+Xbp0wfjx43H58mW0bt2aYiMhpNFS6srmzJkzsWvXLhw8eBBWVlZcOyRra2uYmZlx/cotW7YMHh4e8PDwwLJly2Bubo5x48ZpZAEIIUTbrKysuLbrQhYWFmjWrBk3nGIjIaSxUirZ3LhxIwAgJCREbPjWrVsxadIkAMDChQtRWlqKGTNm4MWLFwgMDMSJEydgZWVVp4ryKl/B39EAZvm3gcf/XpCtrIR1STbw5Arw7+0hs/zb8Hc0AK/yVZ3mRwgh6qSp2EgIIbpOqWSTMVbrNDweD9HR0YiOjla1TlKZFj1A2jRLIGkakCQYZgwgBABEXmLUHkDaNEvcLHoAgG5PEUK0IyEhQexvTcVGQgjRdXrzbvRXli4I+LEIO3fuRHsvLwBARWUlUlJSEBQUBON/r2zezMjA+PHj8dMgF21WlxBCCCGEQI+STWZkivTcapTaeALOnQQDKyrw0vwR4OQH/PtUVGluNdJzq8GMZHc/QgghhBBC6odST6MT0qBcuwZMmACj1q0xdNQoGJuYADwecPmytmtGCCFEl/17/ECrVoDw2EHHD5n05som0REJCUBoqORwQ0OgSRPA2lqw83XuDF737uAZGtZ7FRWSmgr07g2UloIHQHa32oQQQtTi3+OHMYDhosOlHD/QqxcwdKggkdM1IscPohhKNol6VFUBL14IPtnZQHIyjAD0t7aGwfXrwOLFXI8BOmHRIkGgaNIEVd98gzOvXqFnv36CTmrbthVPqk+fBmr0wEAIIURNpBw/sG4d0Lw58NFHwKef6uzxAytWAF26AGZmgnF0/JBKh349onc++ACYMeP130VFgmDx11/AyZNgf/wB/suXQHQ08PvvwJEjguChbRUVQGKi4P/vv4/qadOQ//vvQMeOXNtfQgghmpM1YABaLlv2+i00NY4f+OMP4O+/gS++AA4f1tnjBz74QLv10ROUbBLV2dsLErSaBg4EPvkElZcvo/jNN2Fz7x7w55/AyJGCIKLt2yLPngHl5YL/e3pqty6E1FFJSQkAIC0tjRtWVFSExMRENG3aFJaWltzwmzdv1nv9CJGmzNpa+gn+v8cPXL8OTJwIpKfT8aMBoGSTaI63N5KXL8eQ5cvBu3wZOHMG+OEHYM4c7darrOz1/+lKJtFzGRkZAICpU6dKjFu7dq3U71BH8kTneXsDKSlAUJAg4aTjh16jp9GJRlXz+ajculXwlB4ArF4tuA0hlJ39+im+bdsEw+LigEGDAGdnQTudGu1dmt66BYMlSwTDHR0FZ7pNmgAdOghuady4Ib0y0dGC+bi7vx727rswNjHB8IgIwdPokyYJphF9CCo09HUda9aVEC2LiIjA5s2bkZycjNTUVKSmpiI2NhYAEBsbyw0Tfm7fvg0PDw8t15oQBZiZAT//XOvxw9jEBK1OnhQMq+X4gfPngc8/V9vxQ+y4UMvxQ3is4W3fXqfVoo/oyibRPG9vICwMOHECePQIuHgR6Cnl7U6MAe+8IwguMvC2b0efTz6RHFFRAdy8Kfhs3gx89514e1JCGig7OztMmTJFbFhlZSUAwMvLCwEBAdqoFiHqoeDxgwfA8N13gZ07ZZe1bZsgQaxJ2vFDyp0CojpKNkn9eOMNQbAABE8aSks2160TNA7v3VtwhunpCeTnC85ehSorUW5pCaMRI2AQGgp4eAAWFsDjx0BamiBIPHsGfPgh4OUF9O37+rszZgCjRgmm7d9fMOzrr1ExaBCSk5PRu3dvGDs7AwsWCALae+8JptmyBejaVbyuLVuqacUQQgiRS4HjR+vDh2GQnV3r8QNNmwLDhgHBwXKPH7y2bcVnIOP4geEinTg1by73+FFRUSE41gwbppbVok/0JtlUtBE8NYDXUaJXV27flj7NX38Jrmxu2/b6tkkNrH9/nGjaFP1HjICBaHsZf39g8GBBNxl9+gjKiooSTzbt7QUfkQcm0KIF0LEjCh88eN1Y3cFBEHCE3N2lPwhFCCFE8xQ4flhnZ6N6wgQYbN8u8/iBgQOBceMAc3Px4VKOHwZffgl8/PHraeQcP8TIO35UVAiONTY28pe3AdKbZFPZRvDUAF7HNGv2+v8vXkifxsYG2LBBdqAAgBYtUMXnyx5vbQ18+SUQESFoUP78ufi8CSGE6BcFjh/lFhbgrV8Pg1qOH3KJHD8MUlJgPG2aCpUl0uhNshkREQFA0AbJ/N+zkmvXriEyMhKxsbHoKHJ2YWVlRQ3gdY3o2WBhofRphg4FlD1JKC4W9MVWXCxo8wmIPyF45Yr41U1CCCH6RYHjx9OuXeGo5uOHtegteFInepNsUiN4PScaIJo0kT6Nr69CRZkUFMDg88+BAweAzMzXQUIa0dsZhBBC9I8Cx4+Xbm5wVKSsZ8+AmBhg//5ajx8mBQXK1ZPIpDfJJtFzokmfra30aZo2rb2ctDT0nTkThrKujtZE764lhBD9psDxo8LCovZyUlMFD/c8f67QbA2FnbeTOqN+Nkn9SE9//f927aRPY2gov4zychiNGwd+YSGYsTEwb57gtWFPngCvXgnOUBkD7t59/R15Vz0JIYToPgWOH8yglnSmvBwYPVqQaNLxo97RlU1SP+LjX/+/Vy/Vyjh1Crx79wAAVd99B6Pp06VPJ+sBJEIIIfpHTccP/Hv8wP/9n+x+NOn4oRGUbBLNu3ZN8E5bAGjVCujSRbVyrl/n/stGj5Y93aVLqpUvSt4TjYQ0ApmZmSgUaa4i7BEkIyMDRkbihw56KJNojAaOHxg7VvZ0dPzQCEo2iUYZlJXB6L33Xt+OWLBA8AoxVfz7QBgAoKREetud6mpg0ybVyhdlavr6/6LvwiWkEcjMzISnp6fUcZGRkVKH02swidqVlgr6XtbE8UPak+t0/NAYSjYh6DBeeNZeWFiIxMRE2NjYwMrKSqyrJaKkGzfQe9Ei7tY3goMFb3ZQlciBzODnn4FFiySnWbRI8CaIunJyev1/0TY8hDQCwiuaO3bsQPv27QEIXqJx4MABREREcC/RAAQv0pgwYYLYVVBC6uzGDWDixNftNdV4/EBsLLBwoeQ0dPzQGKWTzaSkJHz77bdITU3FkydP8Ouvv3J9YALApEmTEBsbK/adwMBAnD9/vs6V1ZSMjAx07txZbJiwo/jU1FTqVkmWvDzBLQ6h4mJBe5e//gJOnoRRfDxshGek3bsD+/aJ94GprP79weztwcvLg8GSJcDDh4LXjtnZAXfuCN5pe/IkEBQEpKTUbdlcXASvpHz4EFi9WtAZcLt2r8+qHRyU7xOUNGgbN27Exo0bkf1v33ze3t5YsmQJBg4cCABgjGHp0qXYtGkTXrx4gcDAQPzf//0fvL29tVhr+dq3b8/Fv4qKCrx48QI9evSAcV32Y0IA8F++FBw/hNtSjeMH4uNfX9FU0/ED9vaC49bixcD9+/V//GAMFk+eCLpyktUrSwOldLJZXFwMPz8/vPvuu3jzzTelTjNgwABs3bqV+9vExET1GtYDLy8vpKamApDsKN7Ly0vLtdNhGzcKPjLwAJRZW8No/nwYLlqk+u0PIQsLVG3ZAt7IkYIuKX74QfARFRIieAuROl4v+dlngvfhZmUJ3kgkautWYNKkus+DNBgtW7bEihUr0PbfdyrHxsZi+PDhSE9Ph7e3N1atWoWYmBhs27YNnp6e+PrrrxEWFoZbt27RG89Io+N+7Bhw7Jj8iZo3B+bMEVyFVMPxA9u3C2L5q1daOX4YA3gDQKWxMTB5ct3noUeU/vUGDhzInanLwufz4eioUPeqOsHc3Jw7e6eO4lVkYCC40mdtDbi6Ap07o7JHDxw3MMDA4cNhWNdA8S8WHo6k1asRcv48DBISBG9/sLEBOnQAxo8X7MAPHqhlXvjgA8EVzB9/BC5fBv75R7zdDyEihg4dKvb3N998g40bN+L8+fPo0KED1q1bh8WLF2PkyJEABMmog4MDdu3ahWn0WjzSmEk5fqB3b2DIEECdF6v69xc8ALRiheDpdDp+1BuNtNlMSEiAvb09bGxsEBwcjG+++Qb29vZSpy0rK0OZSAPagn977K+oqEBFRYXc+QjHKzKtojRdprqou0yFywsKEvRXpmCZLD5efpktWoiXp8BvXujigleTJ0u/lVdVVXuZNcbLXfahQwUf6ZWRW0+ZZaqIytTC9q7iPKuqqvC///0PxcXF6NGjB7KyspCbm4vw8HBuGj6fj+DgYJw9e1ZmsqlqfKxrHBOedFdWVkqsq5rlSZtWUfqwrVCZaizz3+NHRUUF4uPjERYWVnuTDAWOHxUVFciJj4eXInX09AS2bJE+TuT4IbNMZY5ZNY4fosvNGkB+ocw8eYyp3mspj8eTaLO5d+9eWFpawtXVFVlZWfjiiy9QWVmJ1NRU8Pl8iTKio6OxdOlSieG7du2q9cGcu3fvYv78+VizZg3atGmj6mJovExCiP4qKSnBuHHj8PLlSzSR9arVf129ehU9evTAq1evYGlpiV27dmHQoEE4e/YsgoKC8OjRIzg7O3PTv//++7h//z6OHz8utTxV42Nd45gy36eYSUjjpExsVPuVzTFjxnD/79ixI7p06QJXV1f89ttv3O0jUYsWLcK8efO4vwsKCtCqVSuEh4fXWvk///wTgOABpG7duqml/pooU6mzOC2VqQ91pDKpTG1s7wVKvB+5Xbt2uHz5MvLz87F//35ERkYiMTGRG8+r0f8eY0ximChV42Nd41j6v08A9+rVC/7+/gBkrzNp0ypKH7YVKlP3y9SHOjbEMpWJjRrv+sjJyQmurq7IzMyUOp7P50u94mlsbFzrihOOV2RaRWmiTNGydb1MfagjlUll1md5yszPxMSEe0CoS5cuuHjxItavX49PPvkEAJCbmwsnkW5R8vLy4ODgILM8VeNjXeOYsNN2IyMjie/XLFPetIrSh22FytT9MvWhjg2pTGXmp/F3oz9//hw5OTliAZYQQhoDxhjKysrg7u4OR0dHxIu8dq+8vByJiYno2bOnFmtICCGap/SVzaKiIty5c4f7OysrC5cvX4atrS1sbW0RHR2NN998E05OTsjOzsZnn30GOzs7jBgxQq0VJ4QQXfLZZ59h4MCBaNWqFQoLC7Fnzx4kJCTg2LFj4PF4mDNnDpYtWwYPDw94eHhg2bJlMDc3x7hx47RddUII0Silk81Lly4hNDSU+1vYnigyMhIbN27E1atXsX37duTn58PJyQmhoaHYu3cv9SNHCGnQnj59iokTJ+LJkyewtraGr68vjh07hrCwMADAwoULUVpaihkzZnCdup84cYJiIyGkwVM62QwJCYG8B9hlPVVJ1KeqqgqJiYlISkqChYUFQkNDYWhoqO1qEdKo/fTTT3LH83g8REdHIzo6un4qRAghOkLv3o0u+h5z0X+FjdQb+rvM4+LiMH/+fO6VeDExMXBzc8OaNWukPu1PCCGEEKJNepdsSnuPeWRkJPf/hvwu87i4OIwaNQpDhgzBzz//jIcPH6Jly5ZYtWoVRo0ahX379lHCSQghhBCdonfJpuh7zAsLC3Hw4EEMHz6ca/fUUN9lXlVVhfnz52PIkCE4cOAAqqqq8Pz5cwQGBuLAgQOIiIjAggULMHz4cLqlTgghhBCdoXfJpuh7zCsqKpCfn4+ePXuqvX8pXZOcnIzs7Gzs3r0bBgYGqKqq4sYZGBhg0aJF6NmzJ5KTkxESEqK9ihJCCCGEiNB4P5tEPZ48eQJA8FYmaYTDhdMRQgghhOgCSjb1hLBT/GvXrkkdLxxOnecTQgghRJdQsqknevfuDTc3NyxbtgzV1dVi46qrq7F8+XK4u7ujd+/eWqohIYQQQogkSjb1hKGhIdasWYMjR44gIiIC58+fR2lpKc6fP4+IiAgcOXIEq1evpoeDCCGEEKJT9O4BocZs5MiR2LdvH+bPn48+ffpww93d3anbI0IIIYToJLqyqYdqvsGp5m11QgghhBBdQcmmHhF26u7r64vk5GTs3r0bycnJ8PX1xahRoxAXF6ftKhJCCCGEiKFkU0/U7NQ9MDAQZmZmXKfuQ4YMwYIFC8T63ySEEEII0TZKNvWEsFP3zz77DAYG4j+bsFP3rKwsJCcna6mGhBBCCCGSKNnUE9SpOyGEEEL0ESWbeoI6dSeEEEKIPqJkU09Qp+6EEEII0UeUbOoJ6tSdEEIIIfqIOnXXI9SpOyGEyFZVVYXExEQkJSXBwsICoaGhdAJOiA6gK5t6ZuTIkbhz5w7i4+Mxb948xMfHIzMzkxJNQkijFhcXh7Zt2yIsLAwxMTEICwtD27Ztqf9hQnQAJZt6yNDQEMHBwejTpw+Cg4PpzJ0Q0qgJX3jh4+Mj9sILHx8feuEFITqAkk1CCCF6i154QYjuUzrZTEpKwtChQ+Hs7Awej4cDBw6IjWeMITo6Gs7OzjAzM0NISAiuX7+urvoSQohOWr58Obp27QorKyvY29sjIiICt27dEpuG4qP60QsvCNF9SiebxcXF8PPzw4YNG6SOX7VqFWJiYrBhwwZcvHgRjo6OCAsLQ2FhYZ0rqwmZmZlIS0vjPhkZGQCAjIwMseGZmZlarikhRJclJiZi5syZOH/+POLj41FZWYnw8HAUFxdz0+hbfNQH9MILQnSf0k+jDxw4EAMHDpQ6jjGGdevWYfHixdwDK7GxsXBwcMCuXbswbdq0utVWzTIzM+Hp6Sl1XGRkpMSw27dvw8PDQ9PVIoTooWPHjon9vXXrVtjb2yM1NRV9+vTRu/ioL0RfeNG9e3eJ8fTCC0K0T61tNrOyspCbm4vw8HBuGJ/PR3BwMM6ePavOWamF8GrCjh07kJqaitTUVCQmJmLu3LlITEzkhu3YsUNsekIIqc3Lly8BALa2tgD0Lz7qC3rhBSG6T639bObm5gIAHBwcxIY7ODjg/v37Ur9TVlaGsrIy7u+CggIAQEVFBSoqKuTOTzi+tulkqaysBAB4eHjAx8eHK+vFixfo0qULjI2NxaarrKxUaV51rWd9lKkPdaQyqUxtbO+qzJMxhnnz5qFXr17cbdz6jI+iy6dK/aXFPFnrrC7xUV2/68qVKzF27FgMGzYM8+fPR2lpKc6cOYM1a9bg999/x549e1BdXS2RjNZ3PalMzZSpD3VsiGUqM0+NdOrO4/HE/maMSQwTWr58OZYuXSox/MSJEzA3N1dofvHx8cpXEsDdu3cBAGfOnJFozyNaprzplKFqPeuzTH2oI5VJZdZneSUlJUqX++GHH+Kvv/7CmTNnJMbVR3wUxqwLFy7g2bNnylRd7Pu1xcbaplVUXX9XPp+PhQsXYuvWrejbty833MHBAQsXLgSfz8fvv/9ep3kA+rFNN+Yy9aGODalMZWKjWpNNR0dHAIIzeNH2MXl5eRJn80KLFi3CvHnzuL8LCgrQqlUrhIeHo0mTJnLnV1FRgfj4eISFhXFXIZWRnp4OAOjVqxf8/f1lliltOmXUtZ71UaY+1JHKpDK1sb0LryYqatasWTh06BCSkpLQsmVLbnh9xsc///wTABAYGIhu3bopVX9A8dgoa1pFqfN3HTRoEKKjo5GQkMCVGRISopZ+iPVhm27MZepDHRtimcrERrUmm+7u7nB0dER8fDwXdMrLy5GYmIiVK1dK/Q6fzwefz5cYbmxsrPCKU2ZaUUZGRty/Nb8vWqa86ZShaj3rs0x9qCOVSWXWZ3mKzo8xhlmzZuHXX39FQkIC3N3dxcbXZ3wUjtN0bKxtWkWp63c1NjZGv379UFZWhn79+un89kdl0vFLn8tUZn5KJ5tFRUW4c+cO93dWVhYuX74MW1tbuLi4YM6cOVi2bBk8PDzg4eGBZcuWwdzcHOPGjVN2VoQQojdmzpyJXbt24eDBg7CysuLaaFpbW8PMzAw8Ho/iIyGkUVI62bx06RJCQ0O5v4W3eCIjI7Ft2zYsXLgQpaWlmDFjBl68eIHAwECcOHECVlZW6qs1IYTomI0bNwIAQkJCxIZv3boVkyZNAgCKjxpWVVWFxMREJCUlwcLCAqGhofQ6X0J0gNLJZkhICBhjMsfzeDxER0cjOjq6LvUihBC9Ii8uClF81Jy4uDjMnz8f2dnZAICYmBi4ublhzZo1XL+mhBDtoHejE0II0WtxcXEYNWoUfHx8kJycjN27dyM5ORk+Pj4YNWoU4uLitF1FQho1SjYJIYToraqqKsyfPx9DhgzBgQMHEBgYCDMzMwQGBuLAgQMYMmQIFixYgKqqKm1XlZBGi5JNQggheis5ORnZ2dn47LPPYGAgfkgzMDDAokWLkJWVheTkZC3VkBCikU7dCSGE6C9e5Sv4OxrALP828PjfBK6yEtYl2cCTK4DR60OHWf5t+DsagFf5Sit1FXYkL3xTU03C4XV5IQchpG4o2dSQkpISZGRkABC8Uz0xMRE2NjawsrKCl5eXwm9HIoSQ+mZa9ABp0yyBpGlAkmCYMYAQALglPm17AGnTLHGz6AGAnvVZTQDgOsi/du0aunfvLjH+2rVrYtMRQuofJZsakpGRgc6dO4sNW7t2LQAgNTUVAQEB2qgWIYTU6pWlCwJ+LMLOnTvR3ssLAFBRWYmUlBQEBQXBWOTK5s2MDIwfPx4/DXLRSl179+4NNzc3LFu2DAcOHBAbV11djeXLl8Pd3R29e/fWSv0IIZRsaoyXlxdSU1MBCM6sIyMjERsbi44dO8Lr3+BNCCG6iBmZIj23GqU2noBzJ8HAigq8NH8EOPkBIm8OKc2tRnpuNZiRqVbqamhoiDVr1mDUqFGIiIjAxx9/jNLSUpw/fx7ffvstjhw5gn379lF/m4RoESWbGmJubs5dvaysrAQgSEDpiiYhhKjXyJEjsW/fPsyfPx99+vThhru7u2Pfvn3UzyYhWkbJJmnU6I0jhDQMI0eOxPDhw3H69GkcPXoUAwcOpP2ZEB1BXR+RRisuLg5t27ZFWFgYYmJiEBYWhrZt21IH0IToKUNDQwQHB6NPnz4IDg6mRJMQHUHJJmmU6I0jhBBCSP2gZJM0OvTGEUIIIaT+ULJJGh164wghhBBSf+gBIdLo0BtHCNEu4Usvar7wAgC99IKQBoiSTdLo0BtHCNGumi+9EL7wAqCXXhDSENFtdCLW/U9iYmKDb6so+saR6upqsXH0xhFCNE/40ovY2FgAQGxsLFJTU5GamkovvSCkAWrUVzZ5la/g72gAs/zbwON/8+7KSliXZANPrgD/vpLNLP82/B0NwKt8pZV6ZmZmorCwEKWlpcjOzgYgSBAvX76Mly9fwtDQEG5ubjAzM4OVlRU8PDwULjsuLg7z58/nyo2JiYGbmxvWrFnTYDtCpjeOEKJdwpde0AsvCGkcGnWyaVr0AGnTLIGkaUCSYJgxgBAAuPV6uvYA0qZZ4mbRAwA967WOmZmZ8PT0VOo7t2/fVijhFHb/M2TIEPz88894+PAhWrZsiVWrVmHUqFEN+s0b9MYRQmQrKSkBAKSlpXHDioqKkJiYiKZNm8LS0pIbfvPmzXqvHyFEvzTqZPOVpQsCfizCzp070f7fWzcVlZVISUlBUFAQjP+9snkzIwPjx4/HT4Nc6r2OhYWFAIAdO3bAzc1N4spmp06duCub2dnZmDBhAvcdeWp2/1NVVYXnz59z3f9ERERgwYIFGD58eIO9wkdvHCFEuoyMDADA1KlTJcaJtq8UJXzAhxBCamrUyWZxeTXSc6uRcq8IpTaCtntFRSU4dPE+DFr4c2fvN59UIT23GszIVGt1bd++PQICAhAUFAQAqKiogLW1NQYNGgRjY2MAgJmZmcLlCbv/2b17NwwMDMTaaQq7/+nZsyeSk5MREhKi1mXRJcI3jhQXF9MbRwj5V0REBADxJ8OvXbuGyMhIxMbGSvTkoGzzHUJI49Kok01lz94b0pm7prv/oXeOE6K/7OzsMGXKFLFh1L6SEKIqtT+NHh0dDR6PJ/ZxdHRU92zUIiIiAps3b0ZycjL3JKS0pyNTU1MVbgeZmZmJtLQ0sY8wqc3IyBAbnpmZqdHlk0e0+x9p6tL9D71znDRGSUlJGDp0KJydncHj8XDgwAGx8YwxREdHw9nZGWZmZggJCcH169e1U1lCCKlHGrmy6e3tjT/++IP7W1evaKn77L22h3kiIyMlhimaxKqbaPc/NQ+Kden+pzE/dEQat+LiYvj5+eHdd9/Fm2++KTF+1apViImJwbZt2+Dp6Ymvv/4aYWFhuHXrVoO6a0IIITVpJNk0MjLS2auZmiT6ME/79u254UVFRdxDN1w70Js3FX6YRxM00f0PPXREGrOBAwdi4MCBUscxxrBu3TosXryYO9mKjY2Fg4MDdu3ahWnTptVnVQkhpF5pJNnMzMyEs7Mz+Hw+AgMDsWzZMrRu3VoTs9JJwod5hCoqKvDixQv06NGDe5hHF6i7+x966IgQ6bKyspCbm4vw8HBuGJ/PR3BwMM6ePUvJJiGkQVN7shkYGIjt27fD09MTT58+xddff42ePXvi+vXraNasmcT0ZWVlKCsr4/4uKCgAIEjQKioq5M5LOL626ZQhWqay5QpvwVdWVop9V1o9ZU1bH2WKGjp0KAYNGoSEhATEx8cjLCwMISEhMDQ0VHr5c3JyAADt2rUTW3/Cf9u1a8dNp+pvpunfnMpsHGUqU5465pmbmwsAcHBwEBvu4OCA+/fvy/yeqvGxLnGsIZWpLlSmbpepD3VsiGUqM0+1J5uit5F8fHzQo0cPtGnTBrGxsZg3b57E9MuXL8fSpUslhp84cYLrcqM28fHxqle4hrt37wIALly4gGfPnqn03TNnzkh9ilu0nrVNq8kyZenTpw/Kyspw/Phxpb8LgDtobt68mUssResofFDq/v37+P3331WaR80y1YnKbHxlKlKesINzdeDxeGJ/M8YkholSNT7WJY7pe5lC+rD9qbPMqqoq3LhxAy9evMDVq1fRoUMHtTZX0uVl11R5VKb8MpWJjRrv+sjCwgI+Pj4yn7xetGiRWBJaUFCAVq1aITw8HE2aNJFbdkVFBXc1Tl23p//8808Agiu03bp1U+q76enpAIBevXrB399fbj1lTVsfZUqjjnXZv39//PTTT0hKSsLs2bNRVVXFlWloaIjNmzfD3d0dCxYsUDkIauI3pzIbX5nKlCe8mlgXwjbsubm5Yj085OXlSVztFKVqfKxLHNNkmZmZmSgqKuL+fv78OQDAxsZGbL1YWlqq/OCkPmx/6i7z119/xSeffMK99AMA3NzcsHLlSowYMUJn6qmpMvWhjg2xTGVio8aTzbKyMty8eVPmU818Ph98Pl9iuLGxscIrTplpFSlL1TKN/n3jkJGRkdTvipZZ27SaLFOeuqxLY2Nj7qGjt956i3voKDU1Fd9++y1+//137Nu3D6amde8cX52/OZXZeMtUpDx1zM/d3R2Ojo6Ij4/nTgTLy8uRmJiIlStXyvyeqvGxLnFMU2VmZmbC29tb6rjJkydLDKtrTx36sP2po8y4uDiMHTtWag8gY8eOVVsPILq47Jouj8pULM4oQu3J5oIFCzB06FC4uLggLy8PX3/9NQoKCqR2+0MaHnrnOGmsioqKcOfOHe7vrKwsXL58Gba2tnBxccGcOXOwbNkyeHh4wMPDA8uWLYO5uTnGjRunxVrXH2m9dehiTx36hHoAIfpC7cnmw4cP8fbbb+PZs2do3rw5unfvjvPnz8PV1VXds9I5vMpX8Hc0gFn+beCxSH/5lZWwLskGnlwB/r36aJZ/G/6OBuBVvtJOZTVowIABaNWqFVJSUnDixAmEh4cjKCgIhoaGKCkpUbgtrr6ityc1TpcuXUJoaCj3t/D2d2RkJLZt24aFCxeitLQUM2bMwIsXLxAYGIgTJ040mj42hfExwMkQ7R0F8bGi0hzVXV3Rw80cxkaCYWb5hkrFxszMTBQWFqK0tBTZ2dmoqqrC5cuX8fLlS26/c3Nzg729vc68UlNdMYJ6AKF4qy/Unmzu2bNH3UVKpYsbmGnRA6RNswSSpgFJr4cbAwgBgFuvh7UHkDbNEjeLHgDoWZ/VFFNSUoKMjAwUFhYiMTERNjY23MFP9L3IysjIyBBr03X06FHu/6mpqQ36VXdxcXGYP38+13YqJiYGbm5uWLNmDV3VbeBCQkLAGJM5nsfjITo6GtHR0fVXKR0iLT7WNTbW9iKNmpS5NS+MjQDUGh/VGSM0/dphXUfxVn/o5bvRdXUDe2XpgoAfi7Bz50609/LihldUViIlJQVBQUEw/vfK5s2MDIwfPx4/DXLRVnUBCBLDzp07c3+LvhNe1cTQy8sLqampuHbtGiIjIxEbG8sFPS+R9aIMTSTF6taY354k78CsK78P0S5p8bGusVH01rybm5vYlc1OnTpxFyDKysowefJkpW7N14yNQN3jo7pjhOhrh7t37y4xvi6vHdZ1jTne6iO9SzZ1eQNjRqZIz61GqY0n4Nzp9YiKCrw0fwQ4+QH/Nqgtza1Gem41mFHdH5apC00khubm5ggICKjTqz9r0kRSrM4EtrG3nZJ3YG7oV7N1iXCbFib+GRkZ3IOD2k76pcZHNcVG4Ys0goKCUFFRAWtrawwaNIh7gCEtLU3p+gpjIwC1xEdNxAhNvXZYtM66dgdRWK/GHG/1kV4lm41xA9NUO1BhOyd5hAcsKysrrbd10kRSrM4EVlNtpzRxK08TVyHlHZhV/X2I8mpu06IPZlLSrxzhSTMAtZw4ayJGaOK1w0K6egcRoLaq+kivks3GuIFpoh2ovHZOsnoNqGs3JHWlzqulog8U7NixA3fv3kVUVBSWLl2KNm3aAABKS0uRmZmp8DJrqu2UJm7laeIqpLoPzEQ1wqS/sLAQBw8exPDhw8VOTIj2aCpGaKIHEF2+gwhQW1V9pFfJZmPcwDTRDlTRLkiAhtcNibxEOyoqSmKYokm2ptpOqftWXm1l6lJCQu1AlSdM+isqKpCfn4+ePXuqve89ohpNtq8cOXIkhg8fjtOnT+Po0aMYOHCgyre89eEOYmNuq6qv9CrZ1NQGJnpQq9nWSdsHNU20A1W0CxJAuW5Iat6al9ZuTEhbt+Y11defptpOaeKKob5chaR2oA2L8NV2ou0ni4qKkJiYiKZNm4rtew2RpttXGhoaIjg4GMXFxQgODlY5EdSHO4iaXpdE/fQq2dTUBibtoCa8nazMQU1aMAV0MKA+u61QFyRAw701L3ygABC8muvFixfo0aOHyleBNNl2SpdJa/sr6yRD2RMMfbkC29Cp66Ej4fenTp0qMU60aYiQNvsfVfTEWZltWl9ihD7cQdSXdUle06tkU1MbmOhBrWZbJ2UOavKCKaBaQNVEAnv5YQkm/1hU+4Qifhkj/TVzQpq6Na+JoK8pAwYMwKpVq7B27VqxtlMtWrTAqlWrMGDAAC3WTkCd67O2Pg6lnWQoc4KhiSuw+tCFlq5R10NHERERAMTXs7SmIYB292dlT5yV2ab14Q1rwjuD+/fvh4+Pj8S+8vLlS7HptEUf1iV5Ta+STUAzG5joQa0ubZ1Eg+n9+/cxYcIEqdMJEzJFAqomEtihI0ejysAEXl5e4PF4yM7OlvqQjJubG8zMzGBlZYW2CgZTdV4x1GTQV7fMzEz8+eef+PjjjyXGPXr0CB9//DGcnJzQrVs3heuo7kT7zs2rGNO3k8Rwf0cDrPvkXYnhv5y6jLbtfWSWJ+0EA6h7swRNXi3VRBdaDZ26Hjqys7PDlClTxIbpYjMOTb5Ws6SkBG5ubvjll1909g1rvXv3hrOzMyZNmiQ2XLiv9OnTR6U7iJpog63OtqqaRCe5ephsArq7gYkG04CAALlXSxXduEQTWGFiCEAiORRNDGs7+IrWMy0tTSwpFn1IRtsH36IXf8Pf0QBff/013N3dAQClpSU4fToBoaEhMDMTrMOsrCx8/vnnKHrxNwD5yy61Kyk1dCOlyFtMhOtZkaRYE4l2xZPrguYTCrr55DogJ9mU1vYXqNsrCDV1tVTRHgjS0tJ04iq5LtHlh440sT9r5LWa5SV4kH4S165dw+effy42anv6cWz/9/9ff/01OnbsCBf/foCJdhIQQ0NDrF69GuPHj0fv3r0RHByMr776Cl988QUSExORnJys0h1ETbTBFiZxxsbGYIzB2NgYV65cAaBbSRyd5OppsgmorzG0pqjraqm8xBB4nRzW9W0/db1qoWjQBxQP/Fy3TzkrgJzXwwMsAVw8yP3dHsAgBV9vp4lX5mkiKdbE1RV1v8FFE91ySVuXQN3Wp7wrugc2LpX6ndqu6hLdoIn9WRNlPkg/CZejE+ACQayS6d9Y9wA74BI4VG6ZQuq8Yig8KWvXrh3XJCgpSbASvvrqK65JkJubm1JdwwHqbYMtrKcw/gmJJnHK3EEUpc6rkJroZk9f6W2y2Ripq22pKLVdtdDAQ0eaeL3dC0M7BPxYhC+++IJbZ/ISGYVeJypcdjUmxa8K/4G/owHMX2bCLP/fE6nSErQweAbLwjswqxTUs+mrBwpfXSkuF/RWkHKvCKU21QCAoqISHLp4HwYt/F8nsE+qFOrVQNq6BOq4PmWsS0D19VmYlarUFV2g9qu6pG7U9dCRJmKEJsp8zmuGiB+LFD4h/WlQMyjyImNh852aFyGESZcyCZcid2iETYKEtNEGW9k7SYrWU90JrKa62RNNYEVfz/ry5Uvuopubmxvs7e11KoGlZFOPqOtqqSZo4qEjdSdHAHAjMxvpudUYOVPKFa01P0sMsmzavNYylV322pYbAJ5ePyNIkPLWAnmvh8tKuB6w57WWqe6ngeWuS0Cl9amJ7UgTZZK6UddDR5qIEZp4raawTEf//mgvEsNzKpvBJ/z1azVL09KQnvuZQmUqknQpk3Bp4q6CsJ7qbIOtiYdRNZHAauLulKL1VLSO9YmSTaIWog8d1fakKQCFHjrSRFcp0trAyno4StEzQ+Gyu7m54enTpwAk29SKlqnIw1a9R0zGr78KvmNqasqVuWTJEnz55ZdcmQBgYWEhaOOlxLKr42lgTbQnlvbwGgDu7L1Tp04wNDRU6uE10TIVfXBP0QfiiGrU1XxHEzFCE/2BaqJMtSczGriroMkeK9T5MKqiTaEAxRNtTbT9Fa2ns7MzHj9+jOrqaty6dQvt2rWDgcG/86kox9KlXyp0MiCkiVcji6Jkk6iFaNtS0Y22pro+HFXXxFCZh6MUPSMUlpmWloawsDCxcSqX6dQKI2ZEi63Lf/jlSM+txj/8VnC2EQRwZdansJ7q+n000Z645hPLQUFBAAQHE2trawwaNKhO7Z6FD+7JSnJ05YGChk5dzXc00Z2SJhJYTZSp7mRGE3cANHG1VJvPBwCKJ9oabU/8bz07/Tt8iCWAR+LTDlewTHkPryXsXs/9v64Pr1GySdROXbfINJEYilL3e6TltalVtUx5LxwA1PdudFVeYiBKE+2JNUGXn6wmytP0Sa66ElhhmYre/VCkTHUnM9LuTtW27LXeAdDA1VJFl1tYpiLLrmhbfkDx9ueiZbq7u9d6FVJbzxzcPncEnqenauThNVGUbBK1U3cSp6ky1Z14aKJNrSYSWE0+aAboXnti0jio+yRXXvIKqHYXQJ13P9SdeGgicdfE1VJNJIbKtuUHam9/XmubdiXLU6WeipSZcusZxir1zIGbwtOKomSTqJ0mrh411itSmkjiKDEkDZG6T0g1cVdBnSePmkg8hNR190MT7aU1kRgq02RL0fbn0sqs2fZcWKaiV7OVeXGMoi8Q0cQzB9JQskkIIUTvqfuEVBN3FdR5oqfJ13+q6+6Hpl90oq439WniRSfS2p/Xpe15zTLV1f5cE1fdpaFkkxBCCKlB1+8AqPuBP1G6fEdF0w/8aaLJlibow8mVKEo2CSGEED2liQf+9AU12VIfTZ9cGdQ+iWp++OEHuLu7w9TUFJ07d0ZycrKmZkUIIXqDYiNRJ+EVqdTUVCQkJGDu3LlISEhAamqqTl2JI42bRq5s7t27F3PmzMEPP/yAoKAg/Pjjjxg4cCBu3LgBFxdFXsJFCCEND8VGom66frufEEBDVzZjYmIwefJkTJkyBe3bt8e6devQqlUrbNy4UROzI4QQvUCxkRDSGKk92SwvL0dqairCw8PFhoeHh+Ps2bPqnh0hhOgFio2EkMZK7bfRnz17hqqqKjg4OIgNd3BwQG5ursT0ZWVlKCsr4/5++fIlAOCff/5BRUWF3HlVVFSgpKQEz58/V9stg8Zapj7UkcqkMrWxvQvfKc0Yq9M8lY2NgOrxUR9+AyqTyqTjl36XqUxs1NjT6DweT+xvxpjEMABYvnw5li6V7JxV9D2qhBCibYWFhbC2tq5zOYrGRoDiIyFE9ykSG9WebNrZ2cHQ0FDiTD0vL0/ijB4AFi1ahHnz5nF/V1dX459//kGzZs1kBmChgoICtGrVCjk5OWjSpIla6t9Yy9SHOlKZVKY2tnfGGAoLC+Hs7FyneSobGwHV46M+/AZUJpVJxy/9LlOZ2Kj2ZNPExASdO3dGfHw8RowYwQ2Pj4/H8OHDJabn8/ng8/liw2xsbJSaZ5MmTdS2kht7mfpQRyqTyqzv8tRxRVPZ2AjUPT7qw29AZVKZuloelVl7mYrGRo3cRp83bx4mTpyILl26oEePHti0aRMePHiA6dOna2J2hBCiFyg2EkIaI40km2PGjMHz58/x5Zdf4smTJ+jYsSN+//13uLq6amJ2hBCiFyg2EkIaI409IDRjxgzMmDFDU8UDENxiioqKkrjNRGVqvzwqk8rU5TI1UUdFUWykMqlM3d+fqUz1lsljde3PgxBCCCGEEBk09m50QgghhBBCKNkkhBBCCCEaQ8kmIYQQQgjRGL1MNqOjo8Hj8cQ+jo6OCn8/KSkJQ4cOhbOzM3g8Hg4cOCA2njGG6OhoODs7w8zMDCEhIbh+/Xqdypw0aZJEnbt37y63zOXLl6Nr166wsrKCvb09IiIicOvWrTrVVZEyla3rxo0b4evry/XJ1aNHDxw9elTlOtZWnirrUtp64PF4mDNnjsr1VKRMZeta27atSh1rK1PV9fno0SNMmDABzZo1g7m5OTp16oTU1NQ61bW2MpWtq5ubm8T0PB4PM2fOVLmOuqyusRHQj/jYWGOjImXqYnxUR2wE9Cc+UmyUpJfJJgB4e3vjyZMn3Ofq1asKf7e4uBh+fn7YsGGD1PGrVq1CTEwMNmzYgIsXL8LR0RFhYWHce0BVKRMABgwYIFbn33//XW49ExMTMXPmTJw/fx7x8fGorKxEeHg4iouLVa6rImUqW9eWLVtixYoVuHTpEi5duoS+ffti+PDh3IapbB1rK0+VdSnq4sWL2LRpE3x9fcWGq/K711amKnWVt22rWsfa9hdl6/jixQsEBQXB2NgYR48exY0bN7BmzRqxDseVrasiZSpb14sXL4pNGx8fDwB46623VKqjPqhLbAT0Iz421tioSJnK1rEmdcdHdcZGQPfjI8VGGZgeioqKYn5+fmopCwD79ddfub+rq6uZo6MjW7FiBTfs1atXzNramv3nP/9RqUzGGIuMjGTDhw+vU13z8vIYAJaYmKi2utYsU111bdq0Kfvvf/+rljqKllfX+hUWFjIPDw8WHx/PgoOD2ezZsxljdVuXsspUpa7ytm1V61jb/qLK+vzkk09Yr169ZI5Xpa61lalqXUXNnj2btWnThlVXV6tt29Ql6oyNjOlPfGzMsVG0zLrWUd3xUZ2xkTH9iI8UG6XT2yubmZmZcHZ2hru7O8aOHYt79+6ppdysrCzk5uYiPDycG8bn8xEcHIyzZ8/WqeyEhATY29vD09MTU6dORV5enlLff/nyJQDA1tZWbXWtWWZd61pVVYU9e/aguLgYPXr0qHMda5ZX1/rNnDkTgwcPxhtvvCE2vC71lFWmqnWVtW3XpY617S/K1vHQoUPo0qUL3nrrLdjb28Pf3x+bN2/mxqtS19rKVLWuQuXl5dixYwfee+898Hg8je7r2qSp2AjobnxsjLFRWpl1raO646O6YyOg+/GRYqN0eplsBgYGYvv27Th+/Dg2b96M3Nxc9OzZE8+fP69z2bm5uQAABwcHseEODg7cOFUMHDgQO3fuxKlTp7BmzRpcvHgRffv2RVlZmULfZ4xh3rx56NWrFzp27KiWukorU9W6Xr16FZaWluDz+Zg+fTp+/fVXdOjQQeU6yipP1foBwJ49e5CWlobly5dLjFO1nvLKVKWu8rZtVetY2/6iyvq8d+8eNm7cCA8PDxw/fhzTp0/HRx99hO3btwNQbX3WVqaqdRU6cOAA8vPzMWnSJJXrqOs0GRsB3YyPjS02yitT1ToC6o+P6o6NgH7ER4qNMqh8zVWHFBUVMQcHB7ZmzRqlv4sat3RSUlIYAPb48WOx6aZMmcL69++vUpnSPH78mBkbG7P9+/crVOaMGTOYq6sry8nJUVtdpZWpal3LyspYZmYmu3jxIvv000+ZnZ0du379usp1lFWeqvV78OABs7e3Z5cvX+aGid7WUaWetZWpal1FiW7b6tg2a5apah2NjY1Zjx49xIbNmjWLde/enTGm2vqsrUxV6yoUHh7OhgwZwv2trvWpy+oSGxnTj/jY2GKjvDJVraO642N9xEbGdDM+UmyUTi+vbNZkYWEBHx8fZGZm1rks4VNoNbP3vLw8iSy/LpycnODq6qpQnWfNmoVDhw7h9OnTaNmypVrqKqtMVetqYmKCtm3bokuXLli+fDn8/Pywfv16lesoqzxV65eamoq8vDx07twZRkZGMDIyQmJiIr777jsYGRlxdVGmnrWVWVVVpVJdRYlu2+raNmvbXxSpo5OTE3clRah9+/Z48OABANW2zdrKVLWuAHD//n388ccfmDJlCjesvvZ1bVJnbAR0Lz42xtgor0xV66ju+FgfsRHQzfhIsVG6BpFslpWV4ebNm3BycqpzWe7u7nB0dOSezAIE7RkSExPRs2fPOpcv9Pz5c+Tk5MitM2MMH374IeLi4nDq1Cm4u7vXua61lalqXaXNp6ysTG3rU1ieqvXr168frl69isuXL3OfLl26YPz48bh8+TJat26tdD1rK9PQ0FCluooS3bbVtS5r218UqWNQUJBEtzC3b9+Gq6srANW2zdrKVLWuALB161bY29tj8ODB3LD62te1SZ2xEdCd+EixUXqZqtZR3fGxPmIjoJvxkWKjDCpdD9Wy+fPns4SEBHbv3j12/vx5NmTIEGZlZcWys7MV+n5hYSFLT09n6enpDACLiYlh6enp7P79+4wxxlasWMGsra1ZXFwcu3r1Knv77beZk5MTKygoUKnMwsJCNn/+fHb27FmWlZXFTp8+zXr06MFatGght8wPPviAWVtbs4SEBPbkyRPuU1JSwk2jbF1rK1OVui5atIglJSWxrKws9tdff7HPPvuMGRgYsBMnTqhUR3nlqboupal5W0eV311emarUtbZtW5U6yitT1fX5559/MiMjI/bNN9+wzMxMtnPnTmZubs527Nih8vqsrUxV61pVVcVcXFzYJ598IjFOHb+5LqlrbGRMP+JjY42NtZWpy/GxrrGRMf2IjxQbpdPLZHPMmDHMycmJGRsbM2dnZzZy5EiZ7VWkOX36NAMg8YmMjGSMCbomiIqKYo6OjozP57M+ffqwq1evqlxmSUkJCw8PZ82bN2fGxsbMxcWFRUZGsgcPHsgtU1p5ANjWrVu5aZSta21lqlLX9957j7m6ujITExPWvHlz1q9fPy6YqlJHeeWpui6lqRlMVfnd5ZWpSl1r27ZVqaO8MuuyPg8fPsw6duzI+Hw+8/LyYps2bRIbr0pd5ZWpal2PHz/OALBbt25JjFPHb65L6hobGdOP+NhYY2NtZepyfKxrbGRMf+IjxUZJPMYYU+2aKCGEEEIIIfI1iDabhBBCCCFEN1GySQghhBBCNIaSTUIIIYQQojGUbBJCCCGEEI2hZJMQQgghhGgMJZuEEEIIIURjKNkkhBBCCCEaQ8kmIYQQQgjRGEo2SaOVkJAAHo+H6OhobVeFEEJ0CsVHok6UbBKFZWdng8fjYcCAAdywSZMmgcfjITs7W3sVk4PH4yEkJETb1SCENHAUHwmRzUjbFSBEW7p164abN2/Czs5O21UhhBCdQvGRqBMlm6TRMjc3h5eXl7arQQghOofiI1Enuo1OVObm5obY2FgAgLu7O3g8ntTbMllZWZgyZQpcXFzA5/Ph5OSESZMm4f79+xJlCr//6NEjTJo0CY6OjjAwMEBCQgIA4PTp03jvvffQrl07WFpawtLSEl26dMGmTZvEyhG2NwKAxMRErm48Hg/btm0Tm0Zam6Tr169jzJgxsLe3B5/Ph7u7O+bOnYt//vlH6npwc3NDcXEx5s2bhxYtWoDP58PX1xf79u2TmP7ly5dYsmQJOnToAEtLS1hbW8PLywvvvvsucnJyalvthBA9QPHx9Xqg+EjoyiZR2Zw5c7Bt2zZcuXIFs2fPho2NDQBBcBG6cOEC+vfvj+LiYgwdOhRt27ZFdnY2du7ciaNHj+LcuXNo3bq1WLnPnz9Hjx49YGtrizFjxqC8vBxNmjQBAKxcuRJ37txB9+7dMWLECOTn5+PYsWOYNm0abt26hTVr1nB1iIqKwtKlS+Hq6opJkyZx5Xfq1Enucp09exbh4eEoKyvDqFGj4ObmhvPnz2PdunX47bffcO7cOTRr1kzsOxUVFQgPD8c///yDkSNHoqSkBHv27MHo0aNx7NgxhIeHAwAYY+jfvz8uXLiAoKAgDBgwAAYGBsjOzsavv/6KyMhItGrVSoVfgxCiSyg+vkbxkYARoqCsrCwGgPXv358bFhkZyQCwrKwsienLy8uZm5sbs7KyYpcvXxYbl5yczAwNDdmQIUPEhgNgANi7777LKisrJcq8d++exLCKigoWFhbGDA0N2f379yXKCw4Olro8p0+fZgBYVFQUN6yqqop5eHgwAOzYsWNi0y9atIgBYJMnTxYb7urqygCw4cOHs7KyMm74H3/8IbG+/vrrLwaAjRgxQqI+r169YoWFhVLrSgjRbRQfKT4S2eg2OtGYI0eOIDs7GwsXLoSfn5/YuF69emH48OH4/fffUVBQIDbOxMQEq1atgqGhoUSZ7u7uEsOMjIwwffp0VFVV4fTp03Wqc0pKCjIzMzFw4ED0799fbNzixYvRrFkz7Nq1C+Xl5RLfXbt2LUxMTLi/+/XrB1dXV1y8eFFiWjMzM4lhfD4flpaWdao/IUQ/UHyk+NiY0G10ojHnz58HAGRkZEht95Obm4vq6mrcvn0bXbp04Ya7u7vLfAKysLAQq1evxoEDB3D37l0UFxeLjX/8+HGd6pyeng4AUrsDsbCwQJcuXXD8+HHcvn0bHTt25MbZ2NhIDfQtW7bEuXPnuL/bt28PHx8f7Nq1Czk5OYiIiEDv3r0REBAg9eBBCGmYKD5SfGxMKNkkGiNsLL5z506509UMiA4ODlKnKy8vR0hICNLS0uDv74+JEyeiWbNmMDIyQnZ2NmJjY1FWVlanOguvIsiqg6OjIwBBI3ZR1tbWUqc3MjJCdXW12N+nTp1CdHQ04uLiMH/+fACAnZ0dZs2ahcWLF1NQJaQRoPhI8bExoWSTaIyw0frhw4cxZMgQhb8nfEqypoMHDyItLQ1TpkzB5s2bxcbt2bOHe/KzLoR1fvr0qdTxwuHC6VRhZ2eHDRs24Pvvv0dGRgZOnTqF77//HlFRUTA2NsaiRYtULpsQoh8oPkpH8bFhojabpE6EZ5lVVVUS4wIDAwFA7DZJXdy9excAMGzYMIlxycnJUr9jYGAgtW6y+Pv7AwDXlYiokpISXLp0CWZmZmjXrp3CZcrC4/HQvn17zJw5E/Hx8QCAQ4cO1blcQohuoPioOoqPDQslm6RObG1tAQAPHz6UGDd8+HC4uLggJiYGSUlJEuMrKipw5swZhefl6uoKABLfSUxMlDiTF62ftLrJEhQUhDZt2uDo0aP4448/xMYtX74cz549w9tvvy3W0F0ZWVlZuHHjhsRw4RUBaQ3jCSH6ieKjcig+Nlx0G53USd++fbF69WpMmzYNb731FiwsLODi4oJx48aBz+dj3759GDhwIIKDg9GvXz+u0fiDBw+QnJyMZs2aISMjQ6F5DR06FG5ubli1ahWuXbuGjh074tatWzhy5AgiIiKwf/9+qfX75ZdfMGrUKPj7+8PQ0BCDBw+Gj4+P1HkYGBhg27Zt6N+/PwYNGoS33noLrq6uuHDhAk6dOoU2bdpgxYoVKq+vK1euYMSIEejatSs6duwIR0dHPHr0CAcOHIChoSHXRokQov8oPiqH4mMDpu2+l4j+kNaPHGOMrVq1inl4eDBjY2Op/bY9fPiQzZ49m3l4eDA+n8+aNGnC2rdvz6ZMmcJOnjwpNq2074u6d+8ee/PNN1nz5s2Zubk569q1K9uzZ4/UPuEYY+zJkyds9OjRzM7OjhkYGDAAbOvWrYwx6f3ICf31119s1KhRzM7OjhkbGzNXV1f20Ucfsb///ltiWldXV+bq6iq1vsHBwUx0N8vJyWGffvop6969O7O3t2cmJibMxcWFjRo1il24cEHmchNCdBvFR4qPRDYeY4xpI8klhBBCCCENH7XZJIQQQgghGkPJJiGEEEII0RhKNgkhhBBCiMZQskkIIYQQQjSGkk1CCCGEEKIxlGwSQgghhBCNoWSTEEIIIYRoDCWbhBBCCCFEYyjZJIQQQgghGkPJJiGEEEII0RhKNgkhhBBCiMZQskkIIYQQQjSGkk1CCCGEEKIx/w+j1dsuaBiJ7gAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 800x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def draw_boxplot2(xdata,ydata0, ydata1 ,xlabel,ylabel0,ylabel1, ylim0,ylim1, figtitle=None, draft=False):\n",
    "    height =2.5\n",
    "    width = 8\n",
    "    title_size = 16\n",
    "    labelsize = 14\n",
    "    ticksize = 10\n",
    "    fig, axs = plt.subplots(1,2, figsize=(width,height))\n",
    "    for ax in axs:    \n",
    "        ax.grid(\"minor\")\n",
    "\n",
    "    axs[0].boxplot(ydata0 ,labels=xdata)\n",
    "    axs[0].set_xlabel(xlabel,size=labelsize)\n",
    "    axs[0].set_title(ylabel0,size=labelsize)\n",
    "    # axs[0].set_ylabel(ylabel0)\n",
    "    axs[0].set_ylim(0,ylim0)\n",
    "    axs[0].tick_params(axis='x', labelsize=ticksize)\n",
    "    axs[0].tick_params(axis='y', labelsize=ticksize)\n",
    "\n",
    "\n",
    "    axs[1].boxplot(ydata1 ,labels=xdata)\n",
    "    axs[1].set_title(ylabel1,size=labelsize)\n",
    "    axs[1].set_xlabel(xlabel,size=labelsize)\n",
    "    # axs[1].set_ylabel(ylabel1)\n",
    "    axs[1].set_ylim(0,ylim1)\n",
    "    axs[1].tick_params(axis='x', labelsize=ticksize)\n",
    "    axs[1].tick_params(axis='y', labelsize=ticksize)\n",
    "\n",
    "\n",
    "    if figtitle is not None:\n",
    "        fig.text(0.5, 1.025, figtitle, fontsize=title_size, horizontalalignment=\"center\")\n",
    "\n",
    "    fig.subplots_adjust(wspace=0.12)\n",
    "\n",
    "    if draft:\n",
    "        fig.text(0.25,0.5,\"Draft\",c='red',size=20)\n",
    "        fig.text(0.75,0.5,\"Draft\",c='red',size=20)\n",
    "    # fig.tight_layout()\n",
    "    # fig.tight_layout(rect=[0, 0, 1, 0.95])\n",
    "    return fig,axs\n",
    "\n",
    "max_trans_error = 30\n",
    "max_rot_error = 60\n",
    "\n",
    "def save_fig(exp_name, fig):\n",
    "    return fig.savefig(f\"{exp_name}.png\",bbox_inches='tight', pad_inches=0.1)    \n",
    "\n",
    "exp_name,exp_name_fancy = \"random_views_exp\", \"Estimation Error wrt Number of Random Views\"\n",
    "experiment_data = unpack_frame_experiment(f\"{exp_name}.pkl\")\n",
    "fig,axs = draw_boxplot2(experiment_data[\"num_frames\"],\n",
    "            1000*experiment_data[\"trans_median\"].T,\n",
    "            experiment_data[\"rot_median\"].T,\n",
    "            \"Number of Views\",\n",
    "            \"Median Translation Error [mm]\",\n",
    "            \"Median Rotation Error [deg]\",\n",
    "            ylim0=max_trans_error,\n",
    "            ylim1=max_rot_error,\n",
    "            figtitle=exp_name_fancy,\n",
    "            )\n",
    "save_fig(exp_name, fig)\n",
    "\n",
    "exp_name,exp_name_fancy = \"angle_views_exp\", \"Estimation Error wrt Scene Coverage\"\n",
    "experiment_data = unpack_frame_experiment(f\"{exp_name}.pkl\")\n",
    "fig,axs = draw_boxplot2(experiment_data[\"num_frames\"],\n",
    "            1000*experiment_data[\"trans_median\"].T,\n",
    "            experiment_data[\"rot_median\"].T,\n",
    "            \"View-Angle [deg]\",\n",
    "            \"Median Translation Error [mm]\",\n",
    "            \"Median Rotation Error [deg]\",\n",
    "            ylim0=max_trans_error,\n",
    "            ylim1=max_rot_error,\n",
    "            figtitle=exp_name_fancy,\n",
    "            )\n",
    "save_fig(exp_name, fig)\n",
    "\n",
    "exp_name,exp_name_fancy = \"nerf_iterations_exp\", \"Estimation Error wrt Instant-NGP optimisation iterations\"\n",
    "experiment_data = unpack_frame_experiment(f\"{exp_name}.pkl\")\n",
    "fig,axs = draw_boxplot2(experiment_data[\"num_frames\"],\n",
    "            1000*experiment_data[\"trans_median\"].T,\n",
    "            experiment_data[\"rot_median\"].T,\n",
    "            \"Iterations\",\n",
    "            \"Median Translation Error [mm]\",\n",
    "            \"Median Rotation Error [deg]\",\n",
    "            ylim0=max_trans_error,\n",
    "            ylim1=max_rot_error,\n",
    "            figtitle=exp_name_fancy,\n",
    "            draft=True\n",
    "            )\n",
    "save_fig(exp_name, fig)\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "fitngp",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.18"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

